Full street simplified three player Kuhn poker

We study a simplified version of full street, three player Kuhn poker, in which the weakest card, J, must be checked and/or folded by a player who holds it. The number of nontrivial betting frequencies that must be calculated is thereby reduced from 23 to 11, and all equilibrium solutions can be found analytically. In particular, there are three ranges of values of the pot size, $P$, for which there are three distinct, coexisting equilibrium solutions. We also study an ordinary differential equation model of repeated play of the game, which we expect to be at least qualitatively accurate when all players both adjust their betting frequencies sufficiently slowly and have sufficiently short memories. We find that none of the equilibrium solutions of the game is asymptotically stable as a solution of the ordinary differential equations. Depending on the pot size, the solution may be periodic, close to periodic or have long chaotic transients. In each case, the rates at which the players accumulate profit closely match those associated with one of the equilibrium solutions of the game.

==> anc/Simplified_Kuhn.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    243865,       6171]
NotebookOptionsPosition[    239842,       6059]
NotebookOutlinePosition[    241183,       6105]
CellTagsIndexPosition[    241140,       6102]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"This", " ", "code", " ", 
     RowBox[{"tries", " ", "'"}], 
     RowBox[{"FullSimplify", "'"}], " ", "first"}], ",", " ", 
    RowBox[{"giving", " ", "up", " ", "if", " ", "this", " ", 
     RowBox[{"doesn", "'"}], "t", " ", "converge", " ", "within", " ", "one", 
     " ", "second"}], ",", " ", 
    RowBox[{
     RowBox[{
     "then", " ", "uses", " ", "Solve", " ", "on", " ", "all", " ", "4374", 
      " ", "possible", " ", "combinations", " ", "of", " ", "subconditions", 
      " ", "of", " ", "the", " ", "nine", " ", 
      RowBox[{"conditions", ".", " ", "\[IndentingNewLine]", "Using"}], " ", 
      "either", " ", "solution", " ", "method", " ", "on", " ", "its", " ", 
      "own", " ", "fails", " ", "in", " ", "some", " ", "cases"}], ";", " ", 
     RowBox[{
      RowBox[{"it", "'"}], "s", " ", "not", " ", "clear", " ", 
      RowBox[{"why", ".", "\[IndentingNewLine]", "Note"}], " ", "also", " ", 
      "that", " ", "we", " ", "find", " ", "19", " ", "different", " ", 
      "combinations", " ", "that", " ", "lead", " ", "to", " ", "equilibrium",
       " ", "solutions"}]}], ",", " ", 
    RowBox[{
    "but", " ", "there", " ", "is", " ", "significant", " ", "dupication"}], 
    ",", " ", 
    RowBox[{"with", " ", "only", " ", "10", " ", "distinct", " ", "cases"}], 
    ",", " ", 
    RowBox[{"as", " ", "described", " ", "in", " ", "the", " ", 
     RowBox[{"paper", "."}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Set", " ", "up", " ", "the", " ", "nine", " ", 
      RowBox[{"conditions", ".", " ", "Note"}], " ", "we", " ", "only", " ", 
      "need", " ", "to", " ", "solve", " ", "for", " ", "c2"}], "+", "d3"}], 
    " ", "=", " ", 
    RowBox[{"c2d3", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"S1", "[", "1", "]"}], " ", "=", " ", 
     RowBox[{
      RowBox[{"a1", "\[Equal]", "0"}], " ", "&&", " ", 
      RowBox[{"b1", "\[Equal]", "0"}], " ", "&&", " ", 
      RowBox[{"c2d3", ">=", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "P"}], "-", "4"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"P", "+", "1"}], ")"}]}]}]}]}], " ", ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"S1", "[", "2", "]"}], " ", "=", " ", 
     RowBox[{
      RowBox[{"b1", "\[Equal]", 
       RowBox[{"2", " ", 
        RowBox[{"a1", "/", "P"}]}]}], "  ", "&&", " ", 
      RowBox[{"P", "\[GreaterEqual]", "5"}], " ", "&&", 
      RowBox[{"c2d3", "==", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "P"}], "-", "4"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"P", "+", "1"}], ")"}]}]}], " ", "&&", " ", 
      RowBox[{"a1", ">", "0"}], " ", "&&", " ", 
      RowBox[{"b1", ">", "0"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"S1", "[", "3", "]"}], " ", "=", " ", 
     RowBox[{
      RowBox[{"b1", " ", "\[Equal]", " ", 
       RowBox[{"2", " ", 
        RowBox[{"a1", "/", 
         RowBox[{"(", 
          RowBox[{"P", "+", "1"}], ")"}]}]}]}], " ", "&&", " ", 
      RowBox[{"P", "\[LessEqual]", "5"}], " ", "&&", " ", 
      RowBox[{"c2d3", "==", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "P"}], "-", "4"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"P", "+", "1"}], ")"}]}]}], " ", "&&", " ", 
      RowBox[{"a1", ">", "0"}], " ", "&&", " ", 
      RowBox[{"b1", ">", "0"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"S2", "[", "1", "]"}], " ", "=", " ", 
     RowBox[{
      RowBox[{"c2d3", ">", 
       RowBox[{"b3", " ", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"c3", "/", "2"}]}], ")"}], " ", "b2"}]}]}], " ", "&&", " ", 
      RowBox[{"a1", "\[Equal]", "1"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"S2", "[", "2", "]"}], " ", "=", " ", 
     RowBox[{
      RowBox[{"c2d3", "<", 
       RowBox[{"b3", " ", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"c3", "/", "2"}]}], ")"}], " ", "b2"}]}]}], "&&", " ", 
      RowBox[{"a1", "\[Equal]", "0"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"S2", "[", "3", "]"}], " ", "=", " ", 
     RowBox[{"c2d3", "==", 
      RowBox[{"b3", " ", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"c3", "/", "2"}]}], ")"}], " ", "b2"}]}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"S3", "[", "1", "]"}], " ", "=", " ", 
     RowBox[{
      RowBox[{"b2", " ", ">", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "-", "b1"}], ")"}], " ", 
        RowBox[{"a2", "/", 
         RowBox[{"(", 
          RowBox[{"P", "+", "a1"}], ")"}]}]}]}], " ", "&&", " ", 
      RowBox[{"c3", "\[Equal]", "1"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"S3", "[", "2", "]"}], " ", "=", " ", 
     RowBox[{
      RowBox[{"b2", " ", "<", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "-", "b1"}], ")"}], " ", 
        RowBox[{"a2", "/", 
         RowBox[{"(", 
          RowBox[{"P", "+", "a1"}], ")"}]}]}]}], " ", "&&", " ", 
      RowBox[{"c3", "\[Equal]", "0"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"S3", "[", "3", "]"}], " ", "=", " ", 
     RowBox[{"b2", " ", "==", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", "-", "b1"}], ")"}], " ", 
       RowBox[{"a2", "/", 
        RowBox[{"(", 
         RowBox[{"P", "+", "a1"}], ")"}]}]}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"S4", "[", "1", "]"}], " ", "=", " ", 
     RowBox[{
      RowBox[{"b2", ">", 
       RowBox[{"2", " ", 
        RowBox[{"a2", "/", 
         RowBox[{"(", 
          RowBox[{"P", "+", "1"}], ")"}]}]}]}], "&&", " ", 
      RowBox[{"d1", "\[Equal]", "1"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"S4", "[", "2", "]"}], " ", "=", " ", 
     RowBox[{
      RowBox[{"b2", "<", 
       RowBox[{"2", " ", 
        RowBox[{"a2", "/", 
         RowBox[{"(", 
          RowBox[{"P", "+", "1"}], ")"}]}]}]}], " ", "&&", " ", 
      RowBox[{"d1", "\[Equal]", "0"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"S4", "[", "3", "]"}], " ", "=", " ", 
     RowBox[{"b2", "==", 
      RowBox[{"2", " ", 
       RowBox[{"a2", "/", 
        RowBox[{"(", 
         RowBox[{"P", "+", "1"}], ")"}]}]}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"S5", "[", "1", "]"}], " ", "=", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"c3", "+", "d1"}], ">", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "P"}], "-", "4", "+", 
          RowBox[{"2", " ", "a1"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"P", "+", "1"}], ")"}]}]}], " ", "&&", " ", 
      RowBox[{"b2", "\[Equal]", "0"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"S5", "[", "2", "]"}], " ", "=", " ", 
     RowBox[{
      RowBox[{"c3", "+", "d1"}], "==", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "P"}], "-", "4", "+", 
         RowBox[{"2", " ", "a1"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"P", "+", "1"}], ")"}]}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"S6", "[", "1", "]"}], " ", "=", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"c3", "+", "d1"}], ">", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"c1", "/", "2"}]}], ")"}], "b3"}], " ", "+", " ", 
        RowBox[{"b1", " ", 
         RowBox[{"c3", "/", "2"}]}]}]}], "  ", "&&", " ", 
      RowBox[{"a2", "\[Equal]", "1"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"S6", "[", "2", "]"}], " ", "=", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"c3", "+", "d1"}], "<", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"c1", "/", "2"}]}], ")"}], "b3"}], " ", "+", " ", 
        RowBox[{"b1", " ", 
         RowBox[{"c3", "/", "2"}]}]}]}], "  ", "&&", " ", 
      RowBox[{"a2", "\[Equal]", "0"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"S6", "[", "3", "]"}], " ", "=", " ", 
     RowBox[{
      RowBox[{"c3", "+", "d1"}], "==", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"c1", "/", "2"}]}], ")"}], "b3"}], " ", "+", " ", 
       RowBox[{"b1", " ", 
        RowBox[{"c3", "/", "2"}]}]}]}]}], "  ", ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"S7", "[", "1", "]"}], " ", "=", " ", 
     RowBox[{
      RowBox[{"b3", ">", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "-", "b2"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"P", "+", "a2"}], ")"}]}]}], " ", "&&", " ", 
      RowBox[{"c1", "\[Equal]", "1"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"S7", "[", "2", "]"}], " ", "=", " ", 
     RowBox[{
      RowBox[{"b3", "<", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "-", "b2"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"P", "+", "a2"}], ")"}]}]}], " ", "&&", " ", 
      RowBox[{"c1", "\[Equal]", "0"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"S7", "[", "3", "]"}], " ", "=", " ", 
     RowBox[{"b3", "==", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", "-", "b2"}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"P", "+", "a2"}], ")"}]}]}]}], " ", ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"S8", "[", "1", "]"}], " ", "=", " ", 
     RowBox[{
      RowBox[{"b3", ">", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "-", "b1"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"P", "+", "1"}], ")"}]}]}], " ", "&&", " ", 
      RowBox[{"d2", "\[Equal]", "1"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"S8", "[", "2", "]"}], " ", "=", " ", 
     RowBox[{
      RowBox[{"b3", "<", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "-", "b1"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"P", "+", "1"}], ")"}]}]}], " ", "&&", " ", 
      RowBox[{"d2", "\[Equal]", "0"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"S8", "[", "3", "]"}], " ", "=", " ", 
     RowBox[{"b3", "==", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", "-", "b1"}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"P", "+", "1"}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"S9", " ", "=", " ", 
     RowBox[{
      RowBox[{"c1", "+", "d2"}], "==", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "P"}], "-", "4", "+", 
         RowBox[{"2", " ", "a1"}], " ", "+", " ", 
         RowBox[{"2", " ", "a2"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"P", "+", "1"}], ")"}]}]}]}], ";"}], "\n", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Timer", " ", "and", " ", "counters"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"t0", " ", "=", " ", 
     RowBox[{"AbsoluteTime", "[", "]"}]}], ";", " ", 
    RowBox[{"count1", " ", "=", " ", "0"}], ";", " ", 
    RowBox[{"count", " ", "=", " ", "0"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Solve", " ", "does", " ", "not", " ", "find", " ", "edge", " ", 
     RowBox[{"cases", ".", " ", "We"}], " ", "sorted", " ", "this", " ", 
     "out", " ", "by", " ", "hand", " ", 
     RowBox[{"calculation", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Off", "[", 
     StyleBox[
      RowBox[{"Solve", "::", "svars"}], "MessageName"], 
     StyleBox["]", "MessageName"]}], 
    StyleBox[";", "MessageName"]}], 
   StyleBox["\[IndentingNewLine]", "MessageName"]}]}]], "Input",
 CellChangeTimes->{{3.7020087269382515`*^9, 3.702008737829051*^9}, {
   3.702136232558526*^9, 3.702136241271397*^9}, 3.702189449414728*^9, {
   3.7032454702046375`*^9, 3.7032455004662375`*^9}, {3.7032455405720377`*^9, 
   3.7032458650614376`*^9}, {3.7032459393840375`*^9, 3.703246014618438*^9}, {
   3.7032460456572375`*^9, 3.703246046952038*^9}, {3.7032461008808374`*^9, 
   3.7032461208224373`*^9}, {3.7032462755620375`*^9, 3.703246369603038*^9}, {
   3.7034802463584228`*^9, 3.7034802585932226`*^9}, {3.703505948109473*^9, 
   3.703505963912507*^9}, {3.7035061751111364`*^9, 3.7035062231460285`*^9}, {
   3.7035063556062098`*^9, 3.7035063798665133`*^9}, {3.7035064346254807`*^9, 
   3.7035064347194834`*^9}, {3.703506563009226*^9, 3.7035065743695903`*^9}, {
   3.7035076532296715`*^9, 3.703507664887471*^9}, {3.703574498301499*^9, 
   3.703574513333499*^9}, {3.703574549292099*^9, 3.703574549854899*^9}, {
   3.7035746824144993`*^9, 3.7035746831808987`*^9}, 3.703574750863299*^9, {
   3.703574967699099*^9, 3.703575024898499*^9}, {3.7038300496253605`*^9, 
   3.7038300672312427`*^9}, {3.703830430048343*^9, 3.703830435080253*^9}, {
   3.7038422142838745`*^9, 3.703842214689459*^9}, 3.703870572675317*^9, {
   3.7039140319917803`*^9, 3.7039140450767803`*^9}, {3.7039144013797803`*^9, 
   3.70391441033498*^9}, {3.7039157560849347`*^9, 3.703915781516531*^9}, {
   3.7039158525257225`*^9, 3.7039160880575094`*^9}, {3.7039167542823443`*^9, 
   3.7039168128369446`*^9}, {3.7039321112984324`*^9, 3.703932179107769*^9}, {
   3.70393224536364*^9, 3.7039322473802443`*^9}, {3.703935832578437*^9, 
   3.7039358936087074`*^9}, {3.7039375710689316`*^9, 3.7039375862018566`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Main", " ", "Loop"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Do", "[", "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"count", " ", "=", " ", 
       RowBox[{"count", "+", "1"}]}], ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"problem", " ", "=", " ", 
       RowBox[{
        RowBox[{"S1", "[", "i", "]"}], "&&", 
        RowBox[{"S2", "[", "k", "]"}], "&&", 
        RowBox[{"S3", "[", "l", "]"}], "&&", 
        RowBox[{"S4", "[", "m", "]"}], "&&", 
        RowBox[{"S5", "[", "n", "]"}], "&&", " ", 
        RowBox[{"S6", "[", "o", "]"}], "&&", 
        RowBox[{"S7", "[", "p", "]"}], "&&", 
        RowBox[{"S8", "[", "q", "]"}], "&&", " ", "S9", "&&", 
        RowBox[{"(", 
         RowBox[{"P", ">", "2"}], ")"}], "&&", 
        RowBox[{"(", 
         RowBox[{"a1", "\[LessEqual]", "1"}], ")"}], "&&", 
        RowBox[{"(", 
         RowBox[{"b1", "<", "1"}], ")"}], "&&", 
        RowBox[{"(", 
         RowBox[{"c1", ">=", "0"}], ")"}], "&&", 
        RowBox[{"(", 
         RowBox[{"c1", "\[LessEqual]", "1"}], ")"}], " ", "&&", 
        RowBox[{"(", 
         RowBox[{"d1", "\[GreaterEqual]", "0"}], ")"}], "&&", 
        RowBox[{"(", 
         RowBox[{"d1", "\[LessEqual]", "1"}], ")"}], "&&", 
        RowBox[{"(", 
         RowBox[{"a2", "\[GreaterEqual]", "0"}], ")"}], "&&", 
        RowBox[{"(", 
         RowBox[{"a2", "\[LessEqual]", "1"}], ")"}], "&&", 
        RowBox[{"(", 
         RowBox[{"b2", "\[GreaterEqual]", "0"}], ")"}], "&&", 
        RowBox[{"(", 
         RowBox[{"b2", "<", "1"}], ")"}], "&&", 
        RowBox[{"(", 
         RowBox[{"c2d3", "\[LessEqual]", "2"}], ")"}], " ", "&&", 
        RowBox[{"(", 
         RowBox[{"d2", "\[GreaterEqual]", "0"}], ")"}], "&&", 
        RowBox[{"(", 
         RowBox[{"d2", "\[LessEqual]", "1"}], ")"}], "&&", 
        RowBox[{"(", 
         RowBox[{"b3", ">", "0"}], ")"}], "&&", 
        RowBox[{"(", 
         RowBox[{"b3", "<", "1"}], ")"}], "&&", 
        RowBox[{"(", 
         RowBox[{"c3", ">=", "0"}], ")"}], "&&", 
        RowBox[{"(", 
         RowBox[{"c3", "\[LessEqual]", "1"}], ")"}]}]}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"sol", " ", "=", " ", 
       RowBox[{"TimeConstrained", "[", 
        RowBox[{
         RowBox[{"FullSimplify", "[", "problem", "]"}], ",", "1"}], "]"}]}], 
      ";", " ", 
      RowBox[{"(*", " ", 
       RowBox[{"One", " ", "second", " ", "of", " ", "FullSimplify"}], " ", 
       "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
        RowBox[{"If", " ", "FullSimplify", " ", "fails"}], ",", " ", 
        RowBox[{"just", " ", "use", " ", 
         RowBox[{"Solve", "."}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
      RowBox[{"If", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"sol", "\[Equal]", "$Aborted"}], ",", " ", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"sol", " ", "=", " ", "problem"}], ";"}]}], 
       "\[IndentingNewLine]", "]"}], ";", " ", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"sol", " ", "=", " ", 
       RowBox[{"Simplify", "[", 
        RowBox[{"Solve", "[", 
         RowBox[{"sol", ",", 
          RowBox[{"{", 
           RowBox[{
           "a1", ",", "b1", ",", "c1", ",", "d1", ",", "a2", ",", "b2", ",", 
            "c2d3", ",", "d2", ",", "b3", ",", "c3"}], "}"}], ",", " ", 
          "Reals"}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{"Output", " ", "if", " ", "this", " ", "gives", " ", "a", " ", 
        RowBox[{"solution", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
      RowBox[{"If", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"Length", "[", "sol", "]"}], ">", "0"}], " ", ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"count1", "=", 
          RowBox[{"count1", "+", "1"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"Print", "[", 
          RowBox[{
          "i", ",", "k", ",", "l", ",", "m", ",", "n", ",", "o", ",", "p", 
           ",", "q", ",", "\"\<\\n\>\"", ",", "sol"}], "]"}], ";"}]}], " ", 
       RowBox[{"(*", " ", 
        RowBox[{
        "Output", " ", "indices", " ", "of", " ", "conditions", " ", "and", 
         " ", 
         RowBox[{"solution", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
       "]"}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{"Output", " ", "counter", " ", "and", " ", "time"}], " ", 
       "*)"}], "\[IndentingNewLine]", 
      RowBox[{"If", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"Mod", "[", 
          RowBox[{"count", ",", "100"}], "]"}], "\[Equal]", " ", "0"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"Print", "[", 
          RowBox[{"count", ",", " ", "\"\</4374 combinations in \>\"", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"AbsoluteTime", "[", "]"}], "-", "t0"}], ")"}], "/", 
            "60"}], ",", " ", "\"\< minutes.\>\""}], "]"}], ";"}]}], 
       "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
     "\[IndentingNewLine]", ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"l", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"m", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"o", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"q", ",", "3"}], "}"}]}], " ", 
    RowBox[{"(*", " ", 
     RowBox[{"Loop", " ", "indices"}], " ", "*)"}], "\[IndentingNewLine]", 
    "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{
     "\"\<Found \>\"", ",", " ", "count1", ",", " ", 
      "\"\< possible combinations of conditions in \>\"", " ", ",", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"AbsoluteTime", "[", "]"}], "-", "t0"}], ")"}], "/", "60"}], 
      ",", " ", "\"\< minutes.\>\""}], "]"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.7020168218631516`*^9, 3.7020168228801513`*^9}, {
   3.7020169537769513`*^9, 3.7020170119895515`*^9}, {3.7020170601659513`*^9, 
   3.702017088988551*^9}, {3.7020171644059515`*^9, 3.702017164437151*^9}, {
   3.702017231916951*^9, 3.7020172488659515`*^9}, 3.7020172852291512`*^9, {
   3.702018172229251*^9, 3.702018173079051*^9}, {3.7020191805604515`*^9, 
   3.7020191819644513`*^9}, {3.702019221296051*^9, 3.7020192227156515`*^9}, {
   3.7020193711122513`*^9, 3.7020193720950513`*^9}, {3.7020209585732512`*^9, 
   3.702020960168251*^9}, {3.702136829308195*^9, 3.7021370387031326`*^9}, {
   3.7021371636418*^9, 3.7021371711855545`*^9}, {3.702137629036335*^9, 
   3.7021376752869596`*^9}, {3.702137802085638*^9, 3.702137804084838*^9}, {
   3.7021378377072*^9, 3.7021379584622746`*^9}, {3.702138120124439*^9, 
   3.702138129416368*^9}, {3.7021381604684725`*^9, 3.702138198021228*^9}, {
   3.702188942088001*^9, 3.702188962649057*^9}, {3.7021892393807273`*^9, 
   3.702189256055394*^9}, {3.7022088621511126`*^9, 3.7022089010317125`*^9}, {
   3.7022726649692235`*^9, 3.702272720045024*^9}, {3.702273005646922*^9, 
   3.7022730090044394`*^9}, {3.7023605786932898`*^9, 
   3.7023606705412903`*^9}, {3.70236080628329*^9, 3.70236080685529*^9}, {
   3.70236087261129*^9, 3.70236087734829*^9}, {3.70236105137929*^9, 
   3.70236107774829*^9}, {3.7023611194312897`*^9, 3.70236112021329*^9}, {
   3.70236118294829*^9, 3.70236118376429*^9}, {3.70236123983029*^9, 
   3.70236125398929*^9}, {3.70236141811729*^9, 3.70236141821329*^9}, {
   3.702374681682878*^9, 3.702374712343878*^9}, {3.702375111339878*^9, 
   3.7023751140008783`*^9}, {3.702375209696878*^9, 3.702375212571878*^9}, {
   3.702375252537878*^9, 3.7023753289498777`*^9}, {3.7024379867329526`*^9, 
   3.7024379868249526`*^9}, {3.70247357498353*^9, 3.7024735773425303`*^9}, {
   3.7024736514845304`*^9, 3.70247366660853*^9}, {3.7024739314355307`*^9, 
   3.7024739323525305`*^9}, {3.7024742440555305`*^9, 
   3.7024742619875307`*^9}, {3.7024742956045303`*^9, 
   3.7024743107365303`*^9}, {3.7024753848645306`*^9, 
   3.7024753943455305`*^9}, {3.7028868698482866`*^9, 3.702886942642344*^9}, {
   3.7028869767372036`*^9, 3.7028869768016043`*^9}, {3.7028880993327303`*^9, 
   3.7028881413004413`*^9}, {3.70288818687047*^9, 3.702888186948469*^9}, 
   3.7028884102023134`*^9, {3.7028884578333693`*^9, 3.7028884746504335`*^9}, {
   3.7028885619049053`*^9, 3.702888563203031*^9}, 3.7028886019598107`*^9, {
   3.7028887757146378`*^9, 3.702888872011341*^9}, {3.702888911146175*^9, 
   3.702888921971881*^9}, {3.7028890393493605`*^9, 3.7028890393961573`*^9}, {
   3.703166847546544*^9, 3.703166849134544*^9}, {3.7031719991101437`*^9, 
   3.7031720050651436`*^9}, {3.703172276910144*^9, 3.703172310380144*^9}, {
   3.703172377651144*^9, 3.703172388474144*^9}, {3.703172674654144*^9, 
   3.703172679877144*^9}, {3.7031729154921436`*^9, 3.703172943507144*^9}, {
   3.703175306100144*^9, 3.703175310177144*^9}, {3.7031755870212975`*^9, 
   3.703175592886589*^9}, {3.703175627133356*^9, 3.703175663467498*^9}, {
   3.703175709341407*^9, 3.7031757494945035`*^9}, {3.703175843293483*^9, 
   3.7031758497336307`*^9}, {3.70322180790244*^9, 3.7032218339722404`*^9}, {
   3.7032219741924405`*^9, 3.7032219781446404`*^9}, {3.7032220697106404`*^9, 
   3.7032220965020404`*^9}, {3.703222602044163*^9, 3.703222607659217*^9}, {
   3.703223440500735*^9, 3.703223445136135*^9}, {3.7032235523477345`*^9, 
   3.7032235874585347`*^9}, {3.703223671532935*^9, 3.703223672676735*^9}, {
   3.703223717186735*^9, 3.7032237194117346`*^9}, 3.7032249388218346`*^9, {
   3.7032265627144346`*^9, 3.703226564245635*^9}, {3.7032266039702578`*^9, 
   3.703226613710103*^9}, {3.703239720324414*^9, 3.703239727379614*^9}, {
   3.703241180606614*^9, 3.7032411895374136`*^9}, {3.7032412664018135`*^9, 
   3.7032412939446135`*^9}, {3.7032417481512136`*^9, 
   3.7032417998808136`*^9}, {3.703241851216614*^9, 3.7032418666210136`*^9}, {
   3.703242778327014*^9, 3.703242797498214*^9}, {3.703242913277814*^9, 
   3.7032429163686137`*^9}, {3.7032429833162136`*^9, 
   3.7032429910200596`*^9}, {3.7032445958078375`*^9, 3.703244600924638*^9}, {
   3.7032447164062376`*^9, 3.7032447771478376`*^9}, {3.7032451359468374`*^9, 
   3.7032451888988376`*^9}, {3.7032452244568377`*^9, 
   3.7032453615548377`*^9}, {3.7032454018714375`*^9, 
   3.7032454032794375`*^9}, {3.7032464415748377`*^9, 
   3.7032465233316374`*^9}, {3.7032470054026375`*^9, 
   3.7032470054806376`*^9}, {3.7032482097698374`*^9, 
   3.7032482162594376`*^9}, {3.7032483644220376`*^9, 3.703248414084838*^9}, {
   3.7033078849645824`*^9, 3.703307887347783*^9}, {3.7033079605867825`*^9, 
   3.703307975405383*^9}, {3.7033081681009827`*^9, 3.7033082002533827`*^9}, {
   3.703308926326374*^9, 3.7033089265009785`*^9}, {3.7033102863666916`*^9, 
   3.7033103080514917`*^9}, {3.703310711170292*^9, 3.7033107112034917`*^9}, {
   3.703328768655121*^9, 3.703328768719121*^9}, {3.703345089777796*^9, 
   3.703345115197796*^9}, 3.703390816001017*^9, {3.703390959271617*^9, 
   3.703390992628417*^9}, {3.703391130135217*^9, 3.703391130228817*^9}, {
   3.7033941293745174`*^9, 3.703394134368517*^9}, {3.703505958661335*^9, 
   3.7035059614039464`*^9}, {3.703506011203087*^9, 3.703506027617256*^9}, {
   3.7035060695810595`*^9, 3.7035060938140197`*^9}, {3.7035063991491394`*^9, 
   3.7035064722617617`*^9}, {3.703506569518935*^9, 3.7035065712389903`*^9}, {
   3.703506617068055*^9, 3.7035066220397167`*^9}, 3.703506742974039*^9, {
   3.703574323632699*^9, 3.703574374168499*^9}, {3.703574553883699*^9, 
   3.703574569118099*^9}, {3.703574606101699*^9, 3.703574613446499*^9}, {
   3.703574950864299*^9, 3.703574955645899*^9}, {3.703575044530499*^9, 
   3.703575101533699*^9}, 3.7035752080404987`*^9, {3.703585601904055*^9, 
   3.7035856022230873`*^9}, {3.703830071244011*^9, 3.7038301345215454`*^9}, {
   3.703830270809266*^9, 3.703830272716736*^9}, {3.7038303403436813`*^9, 
   3.703830413323181*^9}, {3.7038304608417573`*^9, 3.703830589259766*^9}, {
   3.7038306215714273`*^9, 3.7038306783771467`*^9}, {3.703842261045683*^9, 
   3.703842272883832*^9}, {3.703842666033111*^9, 3.7038426867187786`*^9}, {
   3.7038705357466245`*^9, 3.70387062591064*^9}, {3.7038707153845863`*^9, 
   3.703870732142262*^9}, {3.70391405099498*^9, 3.7039140764055805`*^9}, {
   3.70391431078978*^9, 3.7039143600031805`*^9}, {3.70391441796778*^9, 
   3.70391443957138*^9}, {3.703915818239382*^9, 3.7039158451908364`*^9}, {
   3.7039161045326366`*^9, 3.703916183509574*^9}, {3.703916517565303*^9, 
   3.7039167415047445`*^9}, {3.7039168165637445`*^9, 
   3.7039168969053445`*^9}, {3.7039170053853445`*^9, 
   3.7039170330201445`*^9}, {3.703917215335944*^9, 3.7039172160067444`*^9}, {
   3.703917252293144*^9, 3.703917252731944*^9}, {3.703917309649144*^9, 
   3.703917313072544*^9}, {3.7039225557423444`*^9, 3.7039226706423445`*^9}, {
   3.7039227257423444`*^9, 3.703922741436344*^9}, 3.7039230825783443`*^9, {
   3.7039232377883444`*^9, 3.703923246535344*^9}, {3.703923292002344*^9, 
   3.7039232968993444`*^9}, {3.703923455535344*^9, 3.7039234555853443`*^9}, {
   3.703923596659202*^9, 3.7039235972024193`*^9}, {3.7039242465267706`*^9, 
   3.703924246591777*^9}, {3.703932076227914*^9, 3.7039320821176805`*^9}, {
   3.7039321965900116`*^9, 3.703932228295521*^9}, 3.7039324049314346`*^9, {
   3.703932529564356*^9, 3.7039325366337695`*^9}, {3.7039326712266827`*^9, 
   3.7039326715927563`*^9}, {3.703932766117483*^9, 3.703932785539425*^9}, {
   3.7039329367575455`*^9, 3.7039329371225815`*^9}, {3.7039339802629223`*^9, 
   3.703933988084799*^9}, {3.7039341178068514`*^9, 3.703934136149401*^9}, {
   3.703935824335328*^9, 3.70393582458593*^9}, {3.703937590335891*^9, 
   3.7039376005429697`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "100", "\[InvisibleSpace]", "\<\"/4374 combinations in \"\>", 
   "\[InvisibleSpace]", 
   "0.00257045166666666666666666666666666667`6.639705685929273", 
   "\[InvisibleSpace]", "\<\" minutes.\"\>"}],
  SequenceForm[
  100, "/4374 combinations in ", 
   0.00257045166666666666666666666666666667`6.639705685929273, " minutes."],
  Editable->False]], "Print",
 CellChangeTimes->{3.703937853749254*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "200", "\[InvisibleSpace]", "\<\"/4374 combinations in \"\>", 
   "\[InvisibleSpace]", "0.003366225`6.756839384929003", 
   "\[InvisibleSpace]", "\<\" minutes.\"\>"}],
  SequenceForm[
  200, "/4374 combinations in ", 0.003366225`6.756839384929003, " minutes."],
  Editable->False]], "Print",
 CellChangeTimes->{3.703937853812583*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "300", "\[InvisibleSpace]", "\<\"/4374 combinations in \"\>", 
   "\[InvisibleSpace]", 
   "0.00447165166666666666666666666666666667`6.880164209344618", 
   "\[InvisibleSpace]", "\<\" minutes.\"\>"}],
  SequenceForm[
  300, "/4374 combinations in ", 
   0.00447165166666666666666666666666666667`6.880164209344618, " minutes."],
  Editable->False]], "Print",
 CellChangeTimes->{3.703937853863326*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "400", "\[InvisibleSpace]", "\<\"/4374 combinations in \"\>", 
   "\[InvisibleSpace]", 
   "0.00606986333333333333333333333333333333`7.012875156660414", 
   "\[InvisibleSpace]", "\<\" minutes.\"\>"}],
  SequenceForm[
  400, "/4374 combinations in ", 
   0.00606986333333333333333333333333333333`7.012875156660414, " minutes."],
  Editable->False]], "Print",
 CellChangeTimes->{3.7039378539592185`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "500", "\[InvisibleSpace]", "\<\"/4374 combinations in \"\>", 
   "\[InvisibleSpace]", 
   "0.00788450333333333333333333333333333333`7.1264705849958645", 
   "\[InvisibleSpace]", "\<\" minutes.\"\>"}],
  SequenceForm[
  500, "/4374 combinations in ", 
   0.00788450333333333333333333333333333333`7.1264705849958645, " minutes."],
  Editable->False]], "Print",
 CellChangeTimes->{3.703937854068097*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "600", "\[InvisibleSpace]", "\<\"/4374 combinations in \"\>", 
   "\[InvisibleSpace]", "0.029919835`7.705655438059102", 
   "\[InvisibleSpace]", "\<\" minutes.\"\>"}],
  SequenceForm[
  600, "/4374 combinations in ", 0.029919835`7.705655438059102, " minutes."],
  Editable->False]], "Print",
 CellChangeTimes->{3.703937855390217*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "700", "\[InvisibleSpace]", "\<\"/4374 combinations in \"\>", 
   "\[InvisibleSpace]", "0.06769428`8.06024821730056", 
   "\[InvisibleSpace]", "\<\" minutes.\"\>"}],
  SequenceForm[
  700, "/4374 combinations in ", 0.06769428`8.06024821730056, " minutes."],
  Editable->False]], "Print",
 CellChangeTimes->{3.703937857656684*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "1", "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "3", "\[InvisibleSpace]", "2", "\[InvisibleSpace]", 
   "1", "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\"\\n\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"a1", "\[Rule]", 
       RowBox[{"ConditionalExpression", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{
           FractionBox["7", "2"], "<", "P", "<", "4"}], "&&", 
          RowBox[{
           RowBox[{"4", "+", "c2d3", "+", 
            RowBox[{"c2d3", " ", "P"}]}], "\[GreaterEqual]", 
           RowBox[{"2", " ", "P"}]}], "&&", 
          RowBox[{
           RowBox[{"c2d3", "+", 
            RowBox[{"c2d3", " ", "P"}]}], "<", "4"}]}]}], "]"}]}], ",", 
      RowBox[{"b1", "\[Rule]", 
       RowBox[{"ConditionalExpression", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{
           FractionBox["7", "2"], "<", "P", "<", "4"}], "&&", 
          RowBox[{
           RowBox[{"4", "+", "c2d3", "+", 
            RowBox[{"c2d3", " ", "P"}]}], "\[GreaterEqual]", 
           RowBox[{"2", " ", "P"}]}], "&&", 
          RowBox[{
           RowBox[{"c2d3", "+", 
            RowBox[{"c2d3", " ", "P"}]}], "<", "4"}]}]}], "]"}]}], ",", 
      RowBox[{"c1", "\[Rule]", 
       RowBox[{"ConditionalExpression", "[", 
        RowBox[{"1", ",", 
         RowBox[{
          RowBox[{
           FractionBox["7", "2"], "<", "P", "<", "4"}], "&&", 
          RowBox[{
           RowBox[{"4", "+", "c2d3", "+", 
            RowBox[{"c2d3", " ", "P"}]}], "\[GreaterEqual]", 
           RowBox[{"2", " ", "P"}]}], "&&", 
          RowBox[{
           RowBox[{"c2d3", "+", 
            RowBox[{"c2d3", " ", "P"}]}], "<", "4"}]}]}], "]"}]}], ",", 
      RowBox[{"d1", "\[Rule]", 
       RowBox[{"ConditionalExpression", "[", 
        RowBox[{
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "P"}], ")"}]}], 
          RowBox[{"1", "+", "P"}]], ",", 
         RowBox[{
          RowBox[{
           FractionBox["7", "2"], "<", "P", "<", "4"}], "&&", 
          RowBox[{
           RowBox[{"4", "+", "c2d3", "+", 
            RowBox[{"c2d3", " ", "P"}]}], "\[GreaterEqual]", 
           RowBox[{"2", " ", "P"}]}], "&&", 
          RowBox[{
           RowBox[{"c2d3", "+", 
            RowBox[{"c2d3", " ", "P"}]}], "<", "4"}]}]}], "]"}]}], ",", 
      RowBox[{"a2", "\[Rule]", 
       RowBox[{"ConditionalExpression", "[", 
        RowBox[{"1", ",", 
         RowBox[{
          RowBox[{
           FractionBox["7", "2"], "<", "P", "<", "4"}], "&&", 
          RowBox[{
           RowBox[{"4", "+", "c2d3", "+", 
            RowBox[{"c2d3", " ", "P"}]}], "\[GreaterEqual]", 
           RowBox[{"2", " ", "P"}]}], "&&", 
          RowBox[{
           RowBox[{"c2d3", "+", 
            RowBox[{"c2d3", " ", "P"}]}], "<", "4"}]}]}], "]"}]}], ",", 
      RowBox[{"b2", "\[Rule]", 
       RowBox[{"ConditionalExpression", "[", 
        RowBox[{
         FractionBox["2", 
          RowBox[{"1", "+", "P"}]], ",", 
         RowBox[{
          RowBox[{
           FractionBox["7", "2"], "<", "P", "<", "4"}], "&&", 
          RowBox[{
           RowBox[{"4", "+", "c2d3", "+", 
            RowBox[{"c2d3", " ", "P"}]}], "\[GreaterEqual]", 
           RowBox[{"2", " ", "P"}]}], "&&", 
          RowBox[{
           RowBox[{"c2d3", "+", 
            RowBox[{"c2d3", " ", "P"}]}], "<", "4"}]}]}], "]"}]}], ",", 
      RowBox[{"d2", "\[Rule]", 
       RowBox[{"ConditionalExpression", "[", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"-", "3"}], "+", "P"}], 
          RowBox[{"1", "+", "P"}]], ",", 
         RowBox[{
          RowBox[{
           FractionBox["7", "2"], "<", "P", "<", "4"}], "&&", 
          RowBox[{
           RowBox[{"4", "+", "c2d3", "+", 
            RowBox[{"c2d3", " ", "P"}]}], "\[GreaterEqual]", 
           RowBox[{"2", " ", "P"}]}], "&&", 
          RowBox[{
           RowBox[{"c2d3", "+", 
            RowBox[{"c2d3", " ", "P"}]}], "<", "4"}]}]}], "]"}]}], ",", 
      RowBox[{"b3", "\[Rule]", 
       RowBox[{"ConditionalExpression", "[", 
        RowBox[{
         FractionBox["2", 
          RowBox[{"1", "+", "P"}]], ",", 
         RowBox[{
          RowBox[{
           FractionBox["7", "2"], "<", "P", "<", "4"}], "&&", 
          RowBox[{
           RowBox[{"4", "+", "c2d3", "+", 
            RowBox[{"c2d3", " ", "P"}]}], "\[GreaterEqual]", 
           RowBox[{"2", " ", "P"}]}], "&&", 
          RowBox[{
           RowBox[{"c2d3", "+", 
            RowBox[{"c2d3", " ", "P"}]}], "<", "4"}]}]}], "]"}]}], ",", 
      RowBox[{"c3", "\[Rule]", 
       RowBox[{"ConditionalExpression", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{
           FractionBox["7", "2"], "<", "P", "<", "4"}], "&&", 
          RowBox[{
           RowBox[{"4", "+", "c2d3", "+", 
            RowBox[{"c2d3", " ", "P"}]}], "\[GreaterEqual]", 
           RowBox[{"2", " ", "P"}]}], "&&", 
          RowBox[{
           RowBox[{"c2d3", "+", 
            RowBox[{"c2d3", " ", "P"}]}], "<", "4"}]}]}], "]"}]}]}], "}"}], 
    "}"}]}],
  SequenceForm[
  1, 2, 2, 3, 2, 1, 1, 3, "\n", {{$CellContext`a1 -> ConditionalExpression[0, 
       And[
        Inequality[
         Rational[7, 2], Less, $CellContext`P, Less, 4], 
        4 + $CellContext`c2d3 + $CellContext`c2d3 $CellContext`P >= 
        2 $CellContext`P, $CellContext`c2d3 + $CellContext`c2d3 \
$CellContext`P < 4]], $CellContext`b1 -> ConditionalExpression[0, 
       And[
        Inequality[
         Rational[7, 2], Less, $CellContext`P, Less, 4], 
        4 + $CellContext`c2d3 + $CellContext`c2d3 $CellContext`P >= 
        2 $CellContext`P, $CellContext`c2d3 + $CellContext`c2d3 \
$CellContext`P < 4]], $CellContext`c1 -> ConditionalExpression[1, 
       And[
        Inequality[
         Rational[7, 2], Less, $CellContext`P, Less, 4], 
        4 + $CellContext`c2d3 + $CellContext`c2d3 $CellContext`P >= 
        2 $CellContext`P, $CellContext`c2d3 + $CellContext`c2d3 \
$CellContext`P < 4]], $CellContext`d1 -> 
     ConditionalExpression[2 (-2 + $CellContext`P)/(1 + $CellContext`P), 
       And[
        Inequality[
         Rational[7, 2], Less, $CellContext`P, Less, 4], 
        4 + $CellContext`c2d3 + $CellContext`c2d3 $CellContext`P >= 
        2 $CellContext`P, $CellContext`c2d3 + $CellContext`c2d3 \
$CellContext`P < 4]], $CellContext`a2 -> ConditionalExpression[1, 
       And[
        Inequality[
         Rational[7, 2], Less, $CellContext`P, Less, 4], 
        4 + $CellContext`c2d3 + $CellContext`c2d3 $CellContext`P >= 
        2 $CellContext`P, $CellContext`c2d3 + $CellContext`c2d3 \
$CellContext`P < 4]], $CellContext`b2 -> 
     ConditionalExpression[2/(1 + $CellContext`P), 
       And[
        Inequality[
         Rational[7, 2], Less, $CellContext`P, Less, 4], 
        4 + $CellContext`c2d3 + $CellContext`c2d3 $CellContext`P >= 
        2 $CellContext`P, $CellContext`c2d3 + $CellContext`c2d3 \
$CellContext`P < 4]], $CellContext`d2 -> 
     ConditionalExpression[(-3 + $CellContext`P)/(1 + $CellContext`P), 
       And[
        Inequality[
         Rational[7, 2], Less, $CellContext`P, Less, 4], 
        4 + $CellContext`c2d3 + $CellContext`c2d3 $CellContext`P >= 
        2 $CellContext`P, $CellContext`c2d3 + $CellContext`c2d3 \
$CellContext`P < 4]], $CellContext`b3 -> 
     ConditionalExpression[2/(1 + $CellContext`P), 
       And[
        Inequality[
         Rational[7, 2], Less, $CellContext`P, Less, 4], 
        4 + $CellContext`c2d3 + $CellContext`c2d3 $CellContext`P >= 
        2 $CellContext`P, $CellContext`c2d3 + $CellContext`c2d3 \
$CellContext`P < 4]], $CellContext`c3 -> ConditionalExpression[0, 
       And[
        Inequality[
         Rational[7, 2], Less, $CellContext`P, Less, 4], 
        4 + $CellContext`c2d3 + $CellContext`c2d3 $CellContext`P >= 
        2 $CellContext`P, $CellContext`c2d3 + $CellContext`c2d3 \
$CellContext`P < 4]]}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.703937859489663*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "800", "\[InvisibleSpace]", "\<\"/4374 combinations in \"\>", 
   "\[InvisibleSpace]", "0.121518215`8.314337625361865", 
   "\[InvisibleSpace]", "\<\" minutes.\"\>"}],
  SequenceForm[
  800, "/4374 combinations in ", 0.121518215`8.314337625361865, " minutes."],
  Editable->False]], "Print",
 CellChangeTimes->{3.70393786088612*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "1", "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "3", "\[InvisibleSpace]", "2", "\[InvisibleSpace]", 
   "3", "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\"\\n\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"a1", "\[Rule]", 
       RowBox[{"ConditionalExpression", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"P", ">", "0"}], "&&", 
          RowBox[{
           RowBox[{"4", " ", "P"}], ">", 
           RowBox[{"3", "+", 
            SqrtBox["97"]}]}], "&&", 
          RowBox[{
           RowBox[{"2", " ", "P"}], "<", "7"}], "&&", 
          RowBox[{
           RowBox[{"2", " ", "P"}], "\[LessEqual]", 
           RowBox[{"4", "+", "c2d3", "+", 
            RowBox[{"c2d3", " ", "P"}]}]}], "&&", 
          RowBox[{
           RowBox[{"3", " ", "c2d3", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "P"}], ")"}]}], "<", 
           RowBox[{"7", "+", "P"}]}]}]}], "]"}]}], ",", 
      RowBox[{"b1", "\[Rule]", 
       RowBox[{"ConditionalExpression", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"P", ">", "0"}], "&&", 
          RowBox[{
           RowBox[{"4", " ", "P"}], ">", 
           RowBox[{"3", "+", 
            SqrtBox["97"]}]}], "&&", 
          RowBox[{
           RowBox[{"2", " ", "P"}], "<", "7"}], "&&", 
          RowBox[{
           RowBox[{"2", " ", "P"}], "\[LessEqual]", 
           RowBox[{"4", "+", "c2d3", "+", 
            RowBox[{"c2d3", " ", "P"}]}]}], "&&", 
          RowBox[{
           RowBox[{"3", " ", "c2d3", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "P"}], ")"}]}], "<", 
           RowBox[{"7", "+", "P"}]}]}]}], "]"}]}], ",", 
      RowBox[{"c1", "\[Rule]", 
       RowBox[{"ConditionalExpression", "[", 
        RowBox[{"1", ",", 
         RowBox[{
          RowBox[{"P", ">", "0"}], "&&", 
          RowBox[{
           RowBox[{"4", " ", "P"}], ">", 
           RowBox[{"3", "+", 
            SqrtBox["97"]}]}], "&&", 
          RowBox[{
           RowBox[{"2", " ", "P"}], "<", "7"}], "&&", 
          RowBox[{
           RowBox[{"2", " ", "P"}], "\[LessEqual]", 
           RowBox[{"4", "+", "c2d3", "+", 
            RowBox[{"c2d3", " ", "P"}]}]}], "&&", 
          RowBox[{
           RowBox[{"3", " ", "c2d3", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "P"}], ")"}]}], "<", 
           RowBox[{"7", "+", "P"}]}]}]}], "]"}]}], ",", 
      RowBox[{"d1", "\[Rule]", 
       RowBox[{"ConditionalExpression", "[", 
        RowBox[{
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "P"}], ")"}]}], 
          RowBox[{"1", "+", "P"}]], ",", 
         RowBox[{
          RowBox[{"P", ">", "0"}], "&&", 
          RowBox[{
           RowBox[{"4", " ", "P"}], ">", 
           RowBox[{"3", "+", 
            SqrtBox["97"]}]}], "&&", 
          RowBox[{
           RowBox[{"2", " ", "P"}], "<", "7"}], "&&", 
          RowBox[{
           RowBox[{"2", " ", "P"}], "\[LessEqual]", 
           RowBox[{"4", "+", "c2d3", "+", 
            RowBox[{"c2d3", " ", "P"}]}]}], "&&", 
          RowBox[{
           RowBox[{"3", " ", "c2d3", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "P"}], ")"}]}], "<", 
           RowBox[{"7", "+", "P"}]}]}]}], "]"}]}], ",", 
      RowBox[{"a2", "\[Rule]", 
       RowBox[{"ConditionalExpression", "[", 
        RowBox[{
         FractionBox[
          RowBox[{"5", "-", "P"}], "2"], ",", 
         RowBox[{
          RowBox[{"P", ">", "0"}], "&&", 
          RowBox[{
           RowBox[{"4", " ", "P"}], ">", 
           RowBox[{"3", "+", 
            SqrtBox["97"]}]}], "&&", 
          RowBox[{
           RowBox[{"2", " ", "P"}], "<", "7"}], "&&", 
          RowBox[{
           RowBox[{"2", " ", "P"}], "\[LessEqual]", 
           RowBox[{"4", "+", "c2d3", "+", 
            RowBox[{"c2d3", " ", "P"}]}]}], "&&", 
          RowBox[{
           RowBox[{"3", " ", "c2d3", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "P"}], ")"}]}], "<", 
           RowBox[{"7", "+", "P"}]}]}]}], "]"}]}], ",", 
      RowBox[{"b2", "\[Rule]", 
       RowBox[{"ConditionalExpression", "[", 
        RowBox[{
         FractionBox[
          RowBox[{"5", "-", "P"}], 
          RowBox[{"1", "+", "P"}]], ",", 
         RowBox[{
          RowBox[{"P", ">", "0"}], "&&", 
          RowBox[{
           RowBox[{"4", " ", "P"}], ">", 
           RowBox[{"3", "+", 
            SqrtBox["97"]}]}], "&&", 
          RowBox[{
           RowBox[{"2", " ", "P"}], "<", "7"}], "&&", 
          RowBox[{
           RowBox[{"2", " ", "P"}], "\[LessEqual]", 
           RowBox[{"4", "+", "c2d3", "+", 
            RowBox[{"c2d3", " ", "P"}]}]}], "&&", 
          RowBox[{
           RowBox[{"3", " ", "c2d3", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "P"}], ")"}]}], "<", 
           RowBox[{"7", "+", "P"}]}]}]}], "]"}]}], ",", 
      RowBox[{"d2", "\[Rule]", 
       RowBox[{"ConditionalExpression", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"P", ">", "0"}], "&&", 
          RowBox[{
           RowBox[{"4", " ", "P"}], ">", 
           RowBox[{"3", "+", 
            SqrtBox["97"]}]}], "&&", 
          RowBox[{
           RowBox[{"2", " ", "P"}], "<", "7"}], "&&", 
          RowBox[{
           RowBox[{"2", " ", "P"}], "\[LessEqual]", 
           RowBox[{"4", "+", "c2d3", "+", 
            RowBox[{"c2d3", " ", "P"}]}]}], "&&", 
          RowBox[{
           RowBox[{"3", " ", "c2d3", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "P"}], ")"}]}], "<", 
           RowBox[{"7", "+", "P"}]}]}]}], "]"}]}], ",", 
      RowBox[{"b3", "\[Rule]", 
       RowBox[{"ConditionalExpression", "[", 
        RowBox[{
         FractionBox[
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "P"}], ")"}]}], 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "P"}], ")"}]}]], ",", 
         RowBox[{
          RowBox[{"P", ">", "0"}], "&&", 
          RowBox[{
           RowBox[{"4", " ", "P"}], ">", 
           RowBox[{"3", "+", 
            SqrtBox["97"]}]}], "&&", 
          RowBox[{
           RowBox[{"2", " ", "P"}], "<", "7"}], "&&", 
          RowBox[{
           RowBox[{"2", " ", "P"}], "\[LessEqual]", 
           RowBox[{"4", "+", "c2d3", "+", 
            RowBox[{"c2d3", " ", "P"}]}]}], "&&", 
          RowBox[{
           RowBox[{"3", " ", "c2d3", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "P"}], ")"}]}], "<", 
           RowBox[{"7", "+", "P"}]}]}]}], "]"}]}], ",", 
      RowBox[{"c3", "\[Rule]", 
       RowBox[{"ConditionalExpression", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"P", ">", "0"}], "&&", 
          RowBox[{
           RowBox[{"4", " ", "P"}], ">", 
           RowBox[{"3", "+", 
            SqrtBox["97"]}]}], "&&", 
          RowBox[{
           RowBox[{"2", " ", "P"}], "<", "7"}], "&&", 
          RowBox[{
           RowBox[{"2", " ", "P"}], "\[LessEqual]", 
           RowBox[{"4", "+", "c2d3", "+", 
            RowBox[{"c2d3", " ", "P"}]}]}], "&&", 
          RowBox[{
           RowBox[{"3", " ", "c2d3", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "P"}], ")"}]}], "<", 
           RowBox[{"7", "+", "P"}]}]}]}], "]"}]}]}], "}"}], "}"}]}],
  SequenceForm[
  1, 2, 2, 3, 2, 3, 1, 2, "\n", {{$CellContext`a1 -> ConditionalExpression[0, 
       And[$CellContext`P > 0, 4 $CellContext`P > 3 + 97^Rational[1, 2], 
        2 $CellContext`P < 7, 2 $CellContext`P <= 
        4 + $CellContext`c2d3 + $CellContext`c2d3 $CellContext`P, 
        3 $CellContext`c2d3 (1 + $CellContext`P) < 
        7 + $CellContext`P]], $CellContext`b1 -> ConditionalExpression[0, 
       And[$CellContext`P > 0, 4 $CellContext`P > 3 + 97^Rational[1, 2], 
        2 $CellContext`P < 7, 2 $CellContext`P <= 
        4 + $CellContext`c2d3 + $CellContext`c2d3 $CellContext`P, 
        3 $CellContext`c2d3 (1 + $CellContext`P) < 
        7 + $CellContext`P]], $CellContext`c1 -> ConditionalExpression[1, 
       And[$CellContext`P > 0, 4 $CellContext`P > 3 + 97^Rational[1, 2], 
        2 $CellContext`P < 7, 2 $CellContext`P <= 
        4 + $CellContext`c2d3 + $CellContext`c2d3 $CellContext`P, 
        3 $CellContext`c2d3 (1 + $CellContext`P) < 
        7 + $CellContext`P]], $CellContext`d1 -> 
     ConditionalExpression[2 (-2 + $CellContext`P)/(1 + $CellContext`P), 
       And[$CellContext`P > 0, 4 $CellContext`P > 3 + 97^Rational[1, 2], 
        2 $CellContext`P < 7, 2 $CellContext`P <= 
        4 + $CellContext`c2d3 + $CellContext`c2d3 $CellContext`P, 
        3 $CellContext`c2d3 (1 + $CellContext`P) < 
        7 + $CellContext`P]], $CellContext`a2 -> 
     ConditionalExpression[Rational[1, 2] (5 - $CellContext`P), 
       And[$CellContext`P > 0, 4 $CellContext`P > 3 + 97^Rational[1, 2], 
        2 $CellContext`P < 7, 2 $CellContext`P <= 
        4 + $CellContext`c2d3 + $CellContext`c2d3 $CellContext`P, 
        3 $CellContext`c2d3 (1 + $CellContext`P) < 
        7 + $CellContext`P]], $CellContext`b2 -> 
     ConditionalExpression[(5 - $CellContext`P)/(1 + $CellContext`P), 
       And[$CellContext`P > 0, 4 $CellContext`P > 3 + 97^Rational[1, 2], 
        2 $CellContext`P < 7, 2 $CellContext`P <= 
        4 + $CellContext`c2d3 + $CellContext`c2d3 $CellContext`P, 
        3 $CellContext`c2d3 (1 + $CellContext`P) < 
        7 + $CellContext`P]], $CellContext`d2 -> ConditionalExpression[0, 
       And[$CellContext`P > 0, 4 $CellContext`P > 3 + 97^Rational[1, 2], 
        2 $CellContext`P < 7, 2 $CellContext`P <= 
        4 + $CellContext`c2d3 + $CellContext`c2d3 $CellContext`P, 
        3 $CellContext`c2d3 (1 + $CellContext`P) < 
        7 + $CellContext`P]], $CellContext`b3 -> 
     ConditionalExpression[
      Rational[4, 3] (-2 + $CellContext`P)/(1 + $CellContext`P), 
       And[$CellContext`P > 0, 4 $CellContext`P > 3 + 97^Rational[1, 2], 
        2 $CellContext`P < 7, 2 $CellContext`P <= 
        4 + $CellContext`c2d3 + $CellContext`c2d3 $CellContext`P, 
        3 $CellContext`c2d3 (1 + $CellContext`P) < 
        7 + $CellContext`P]], $CellContext`c3 -> ConditionalExpression[0, 
       And[$CellContext`P > 0, 4 $CellContext`P > 3 + 97^Rational[1, 2], 
        2 $CellContext`P < 7, 2 $CellContext`P <= 
        4 + $CellContext`c2d3 + $CellContext`c2d3 $CellContext`P, 
        3 $CellContext`c2d3 (1 + $CellContext`P) < 7 + $CellContext`P]]}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.7039378616213026`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "1", "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "3", "\[InvisibleSpace]", "2", "\[InvisibleSpace]", 
   "3", "\[InvisibleSpace]", "3", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\"\\n\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"a1", "\[Rule]", 
       RowBox[{"ConditionalExpression", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{
           RowBox[{
            FractionBox["1", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              SqrtBox["97"]}], ")"}]}], "<", "P", "<", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              SqrtBox["15"]}], ")"}]}]}], "&&", 
          RowBox[{
           FractionBox[
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "P"}], ")"}]}], 
            RowBox[{"1", "+", "P"}]], "\[LessEqual]", "c2d3", "<", 
           RowBox[{
            FractionBox[
             RowBox[{"6", "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["P", "2"]}], "+", 
              SuperscriptBox["P", "3"]}], 
             RowBox[{"1", "-", 
              SuperscriptBox["P", "2"]}]], "+", 
            SqrtBox[
             FractionBox[
              RowBox[{
               SuperscriptBox["P", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"12", "+", 
                 RowBox[{"12", " ", "P"}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["P", "2"]}], "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["P", "3"]}], "+", 
                 SuperscriptBox["P", "4"]}], ")"}]}], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["P", "2"]}], ")"}], "2"]]]}]}]}]}], "]"}]}], 
      ",", 
      RowBox[{"b1", "\[Rule]", 
       RowBox[{"ConditionalExpression", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{
           RowBox[{
            FractionBox["1", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              SqrtBox["97"]}], ")"}]}], "<", "P", "<", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              SqrtBox["15"]}], ")"}]}]}], "&&", 
          RowBox[{
           FractionBox[
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "P"}], ")"}]}], 
            RowBox[{"1", "+", "P"}]], "\[LessEqual]", "c2d3", "<", 
           RowBox[{
            FractionBox[
             RowBox[{"6", "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["P", "2"]}], "+", 
              SuperscriptBox["P", "3"]}], 
             RowBox[{"1", "-", 
              SuperscriptBox["P", "2"]}]], "+", 
            SqrtBox[
             FractionBox[
              RowBox[{
               SuperscriptBox["P", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"12", "+", 
                 RowBox[{"12", " ", "P"}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["P", "2"]}], "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["P", "3"]}], "+", 
                 SuperscriptBox["P", "4"]}], ")"}]}], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["P", "2"]}], ")"}], "2"]]]}]}]}]}], "]"}]}], 
      ",", 
      RowBox[{"c1", "\[Rule]", 
       RowBox[{"ConditionalExpression", "[", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"2", " ", "P"}], "-", 
           SuperscriptBox["P", "2"], "+", 
           SqrtBox[
            RowBox[{"12", "+", 
             RowBox[{"12", " ", "P"}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["P", "2"]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["P", "3"]}], "+", 
             SuperscriptBox["P", "4"]}]]}], 
          RowBox[{"1", "+", "P"}]], ",", 
         RowBox[{
          RowBox[{
           RowBox[{
            FractionBox["1", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              SqrtBox["97"]}], ")"}]}], "<", "P", "<", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              SqrtBox["15"]}], ")"}]}]}], "&&", 
          RowBox[{
           FractionBox[
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "P"}], ")"}]}], 
            RowBox[{"1", "+", "P"}]], "\[LessEqual]", "c2d3", "<", 
           RowBox[{
            FractionBox[
             RowBox[{"6", "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["P", "2"]}], "+", 
              SuperscriptBox["P", "3"]}], 
             RowBox[{"1", "-", 
              SuperscriptBox["P", "2"]}]], "+", 
            SqrtBox[
             FractionBox[
              RowBox[{
               SuperscriptBox["P", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"12", "+", 
                 RowBox[{"12", " ", "P"}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["P", "2"]}], "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["P", "3"]}], "+", 
                 SuperscriptBox["P", "4"]}], ")"}]}], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["P", "2"]}], ")"}], "2"]]]}]}]}]}], "]"}]}], 
      ",", 
      RowBox[{"d1", "\[Rule]", 
       RowBox[{"ConditionalExpression", "[", 
        RowBox[{
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "P"}], ")"}]}], 
          RowBox[{"1", "+", "P"}]], ",", 
         RowBox[{
          RowBox[{
           RowBox[{
            FractionBox["1", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              SqrtBox["97"]}], ")"}]}], "<", "P", "<", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              SqrtBox["15"]}], ")"}]}]}], "&&", 
          RowBox[{
           FractionBox[
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "P"}], ")"}]}], 
            RowBox[{"1", "+", "P"}]], "\[LessEqual]", "c2d3", "<", 
           RowBox[{
            FractionBox[
             RowBox[{"6", "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["P", "2"]}], "+", 
              SuperscriptBox["P", "3"]}], 
             RowBox[{"1", "-", 
              SuperscriptBox["P", "2"]}]], "+", 
            SqrtBox[
             FractionBox[
              RowBox[{
               SuperscriptBox["P", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"12", "+", 
                 RowBox[{"12", " ", "P"}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["P", "2"]}], "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["P", "3"]}], "+", 
                 SuperscriptBox["P", "4"]}], ")"}]}], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["P", "2"]}], ")"}], "2"]]]}]}]}]}], "]"}]}], 
      ",", 
      RowBox[{"a2", "\[Rule]", 
       RowBox[{"ConditionalExpression", "[", 
        RowBox[{
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"4", "-", 
            SuperscriptBox["P", "2"], "+", 
            SqrtBox[
             RowBox[{"12", "+", 
              RowBox[{"12", " ", "P"}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["P", "2"]}], "-", 
              RowBox[{"4", " ", 
               SuperscriptBox["P", "3"]}], "+", 
              SuperscriptBox["P", "4"]}]]}], ")"}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{
            FractionBox["1", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              SqrtBox["97"]}], ")"}]}], "<", "P", "<", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              SqrtBox["15"]}], ")"}]}]}], "&&", 
          RowBox[{
           FractionBox[
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "P"}], ")"}]}], 
            RowBox[{"1", "+", "P"}]], "\[LessEqual]", "c2d3", "<", 
           RowBox[{
            FractionBox[
             RowBox[{"6", "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["P", "2"]}], "+", 
              SuperscriptBox["P", "3"]}], 
             RowBox[{"1", "-", 
              SuperscriptBox["P", "2"]}]], "+", 
            SqrtBox[
             FractionBox[
              RowBox[{
               SuperscriptBox["P", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"12", "+", 
                 RowBox[{"12", " ", "P"}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["P", "2"]}], "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["P", "3"]}], "+", 
                 SuperscriptBox["P", "4"]}], ")"}]}], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["P", "2"]}], ")"}], "2"]]]}]}]}]}], "]"}]}], 
      ",", 
      RowBox[{"b2", "\[Rule]", 
       RowBox[{"ConditionalExpression", "[", 
        RowBox[{
         FractionBox[
          RowBox[{"4", "-", 
           SuperscriptBox["P", "2"], "+", 
           SqrtBox[
            RowBox[{"12", "+", 
             RowBox[{"12", " ", "P"}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["P", "2"]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["P", "3"]}], "+", 
             SuperscriptBox["P", "4"]}]]}], 
          RowBox[{"1", "+", "P"}]], ",", 
         RowBox[{
          RowBox[{
           RowBox[{
            FractionBox["1", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              SqrtBox["97"]}], ")"}]}], "<", "P", "<", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              SqrtBox["15"]}], ")"}]}]}], "&&", 
          RowBox[{
           FractionBox[
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "P"}], ")"}]}], 
            RowBox[{"1", "+", "P"}]], "\[LessEqual]", "c2d3", "<", 
           RowBox[{
            FractionBox[
             RowBox[{"6", "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["P", "2"]}], "+", 
              SuperscriptBox["P", "3"]}], 
             RowBox[{"1", "-", 
              SuperscriptBox["P", "2"]}]], "+", 
            SqrtBox[
             FractionBox[
              RowBox[{
               SuperscriptBox["P", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"12", "+", 
                 RowBox[{"12", " ", "P"}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["P", "2"]}], "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["P", "3"]}], "+", 
                 SuperscriptBox["P", "4"]}], ")"}]}], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["P", "2"]}], ")"}], "2"]]]}]}]}]}], "]"}]}], 
      ",", 
      RowBox[{"d2", "\[Rule]", 
       RowBox[{"ConditionalExpression", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{
           RowBox[{
            FractionBox["1", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              SqrtBox["97"]}], ")"}]}], "<", "P", "<", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              SqrtBox["15"]}], ")"}]}]}], "&&", 
          RowBox[{
           FractionBox[
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "P"}], ")"}]}], 
            RowBox[{"1", "+", "P"}]], "\[LessEqual]", "c2d3", "<", 
           RowBox[{
            FractionBox[
             RowBox[{"6", "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["P", "2"]}], "+", 
              SuperscriptBox["P", "3"]}], 
             RowBox[{"1", "-", 
              SuperscriptBox["P", "2"]}]], "+", 
            SqrtBox[
             FractionBox[
              RowBox[{
               SuperscriptBox["P", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"12", "+", 
                 RowBox[{"12", " ", "P"}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["P", "2"]}], "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["P", "3"]}], "+", 
                 SuperscriptBox["P", "4"]}], ")"}]}], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["P", "2"]}], ")"}], "2"]]]}]}]}]}], "]"}]}], 
      ",", 
      RowBox[{"b3", "\[Rule]", 
       RowBox[{"ConditionalExpression", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"2", "-", 
              RowBox[{"2", " ", "P"}], "-", 
              SuperscriptBox["P", "2"], "+", 
              SqrtBox[
               RowBox[{"12", "+", 
                RowBox[{"12", " ", "P"}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["P", "2"]}], "-", 
                RowBox[{"4", " ", 
                 SuperscriptBox["P", "3"]}], "+", 
                SuperscriptBox["P", "4"]}]]}], ")"}]}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", "P"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"4", "+", 
              RowBox[{"2", " ", "P"}], "-", 
              SuperscriptBox["P", "2"], "+", 
              SqrtBox[
               RowBox[{"12", "+", 
                RowBox[{"12", " ", "P"}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["P", "2"]}], "-", 
                RowBox[{"4", " ", 
                 SuperscriptBox["P", "3"]}], "+", 
                SuperscriptBox["P", "4"]}]]}], ")"}]}]]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{
            FractionBox["1", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              SqrtBox["97"]}], ")"}]}], "<", "P", "<", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              SqrtBox["15"]}], ")"}]}]}], "&&", 
          RowBox[{
           FractionBox[
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "P"}], ")"}]}], 
            RowBox[{"1", "+", "P"}]], "\[LessEqual]", "c2d3", "<", 
           RowBox[{
            FractionBox[
             RowBox[{"6", "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["P", "2"]}], "+", 
              SuperscriptBox["P", "3"]}], 
             RowBox[{"1", "-", 
              SuperscriptBox["P", "2"]}]], "+", 
            SqrtBox[
             FractionBox[
              RowBox[{
               SuperscriptBox["P", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"12", "+", 
                 RowBox[{"12", " ", "P"}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["P", "2"]}], "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["P", "3"]}], "+", 
                 SuperscriptBox["P", "4"]}], ")"}]}], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["P", "2"]}], ")"}], "2"]]]}]}]}]}], "]"}]}], 
      ",", 
      RowBox[{"c3", "\[Rule]", 
       RowBox[{"ConditionalExpression", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{
           RowBox[{
            FractionBox["1", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              SqrtBox["97"]}], ")"}]}], "<", "P", "<", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              SqrtBox["15"]}], ")"}]}]}], "&&", 
          RowBox[{
           FractionBox[
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "P"}], ")"}]}], 
            RowBox[{"1", "+", "P"}]], "\[LessEqual]", "c2d3", "<", 
           RowBox[{
            FractionBox[
             RowBox[{"6", "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["P", "2"]}], "+", 
              SuperscriptBox["P", "3"]}], 
             RowBox[{"1", "-", 
              SuperscriptBox["P", "2"]}]], "+", 
            SqrtBox[
             FractionBox[
              RowBox[{
               SuperscriptBox["P", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"12", "+", 
                 RowBox[{"12", " ", "P"}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["P", "2"]}], "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["P", "3"]}], "+", 
                 SuperscriptBox["P", "4"]}], ")"}]}], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["P", "2"]}], ")"}], "2"]]]}]}]}]}], "]"}]}]}],
      "}"}], "}"}]}],
  SequenceForm[
  1, 2, 2, 3, 2, 3, 3, 2, "\n", {{$CellContext`a1 -> ConditionalExpression[0, 
       And[
        Inequality[
        Rational[1, 4] (3 + 97^Rational[1, 2]), Less, $CellContext`P, Less, 
         Rational[1, 2] (3 + 15^Rational[1, 2])], 
        Inequality[
        2 (-2 + $CellContext`P)/(1 + $CellContext`P), 
         LessEqual, $CellContext`c2d3, 
         Less, (1 - $CellContext`P^2)^(-1) (6 - 
           2 $CellContext`P^2 + $CellContext`P^3) + ($CellContext`P^2 (-1 + \
$CellContext`P^2)^(-2) (12 + 12 $CellContext`P + 4 $CellContext`P^2 - 
            4 $CellContext`P^3 + $CellContext`P^4))^
          Rational[1, 2]]]], $CellContext`b1 -> ConditionalExpression[0, 
       And[
        Inequality[
        Rational[1, 4] (3 + 97^Rational[1, 2]), Less, $CellContext`P, Less, 
         Rational[1, 2] (3 + 15^Rational[1, 2])], 
        Inequality[
        2 (-2 + $CellContext`P)/(1 + $CellContext`P), 
         LessEqual, $CellContext`c2d3, 
         Less, (1 - $CellContext`P^2)^(-1) (6 - 
           2 $CellContext`P^2 + $CellContext`P^3) + ($CellContext`P^2 (-1 + \
$CellContext`P^2)^(-2) (12 + 12 $CellContext`P + 4 $CellContext`P^2 - 
            4 $CellContext`P^3 + $CellContext`P^4))^
          Rational[1, 2]]]], $CellContext`c1 -> 
     ConditionalExpression[(1 + $CellContext`P)^(-1) (
        2 $CellContext`P - $CellContext`P^2 + (12 + 12 $CellContext`P + 
          4 $CellContext`P^2 - 4 $CellContext`P^3 + $CellContext`P^4)^
         Rational[1, 2]), 
       And[
        Inequality[
        Rational[1, 4] (3 + 97^Rational[1, 2]), Less, $CellContext`P, Less, 
         Rational[1, 2] (3 + 15^Rational[1, 2])], 
        Inequality[
        2 (-2 + $CellContext`P)/(1 + $CellContext`P), 
         LessEqual, $CellContext`c2d3, 
         Less, (1 - $CellContext`P^2)^(-1) (6 - 
           2 $CellContext`P^2 + $CellContext`P^3) + ($CellContext`P^2 (-1 + \
$CellContext`P^2)^(-2) (12 + 12 $CellContext`P + 4 $CellContext`P^2 - 
            4 $CellContext`P^3 + $CellContext`P^4))^
          Rational[1, 2]]]], $CellContext`d1 -> 
     ConditionalExpression[2 (-2 + $CellContext`P)/(1 + $CellContext`P), 
       And[
        Inequality[
        Rational[1, 4] (3 + 97^Rational[1, 2]), Less, $CellContext`P, Less, 
         Rational[1, 2] (3 + 15^Rational[1, 2])], 
        Inequality[
        2 (-2 + $CellContext`P)/(1 + $CellContext`P), 
         LessEqual, $CellContext`c2d3, 
         Less, (1 - $CellContext`P^2)^(-1) (6 - 
           2 $CellContext`P^2 + $CellContext`P^3) + ($CellContext`P^2 (-1 + \
$CellContext`P^2)^(-2) (12 + 12 $CellContext`P + 4 $CellContext`P^2 - 
            4 $CellContext`P^3 + $CellContext`P^4))^
          Rational[1, 2]]]], $CellContext`a2 -> 
     ConditionalExpression[
      Rational[1, 2] (
        4 - $CellContext`P^2 + (12 + 12 $CellContext`P + 4 $CellContext`P^2 - 
          4 $CellContext`P^3 + $CellContext`P^4)^Rational[1, 2]), 
       And[
        Inequality[
        Rational[1, 4] (3 + 97^Rational[1, 2]), Less, $CellContext`P, Less, 
         Rational[1, 2] (3 + 15^Rational[1, 2])], 
        Inequality[
        2 (-2 + $CellContext`P)/(1 + $CellContext`P), 
         LessEqual, $CellContext`c2d3, 
         Less, (1 - $CellContext`P^2)^(-1) (6 - 
           2 $CellContext`P^2 + $CellContext`P^3) + ($CellContext`P^2 (-1 + \
$CellContext`P^2)^(-2) (12 + 12 $CellContext`P + 4 $CellContext`P^2 - 
            4 $CellContext`P^3 + $CellContext`P^4))^
          Rational[1, 2]]]], $CellContext`b2 -> 
     ConditionalExpression[(1 + $CellContext`P)^(-1) (
        4 - $CellContext`P^2 + (12 + 12 $CellContext`P + 4 $CellContext`P^2 - 
          4 $CellContext`P^3 + $CellContext`P^4)^Rational[1, 2]), 
       And[
        Inequality[
        Rational[1, 4] (3 + 97^Rational[1, 2]), Less, $CellContext`P, Less, 
         Rational[1, 2] (3 + 15^Rational[1, 2])], 
        Inequality[
        2 (-2 + $CellContext`P)/(1 + $CellContext`P), 
         LessEqual, $CellContext`c2d3, 
         Less, (1 - $CellContext`P^2)^(-1) (6 - 
           2 $CellContext`P^2 + $CellContext`P^3) + ($CellContext`P^2 (-1 + \
$CellContext`P^2)^(-2) (12 + 12 $CellContext`P + 4 $CellContext`P^2 - 
            4 $CellContext`P^3 + $CellContext`P^4))^
          Rational[1, 2]]]], $CellContext`d2 -> ConditionalExpression[0, 
       And[
        Inequality[
        Rational[1, 4] (3 + 97^Rational[1, 2]), Less, $CellContext`P, Less, 
         Rational[1, 2] (3 + 15^Rational[1, 2])], 
        Inequality[
        2 (-2 + $CellContext`P)/(1 + $CellContext`P), 
         LessEqual, $CellContext`c2d3, 
         Less, (1 - $CellContext`P^2)^(-1) (6 - 
           2 $CellContext`P^2 + $CellContext`P^3) + ($CellContext`P^2 (-1 + \
$CellContext`P^2)^(-2) (12 + 12 $CellContext`P + 4 $CellContext`P^2 - 
            4 $CellContext`P^3 + $CellContext`P^4))^
          Rational[1, 2]]]], $CellContext`b3 -> 
     ConditionalExpression[(-2) (1 + $CellContext`P)^(-1) (2 - 
        2 $CellContext`P - $CellContext`P^2 + (12 + 12 $CellContext`P + 
          4 $CellContext`P^2 - 4 $CellContext`P^3 + $CellContext`P^4)^
         Rational[1, 2])/(4 + 
       2 $CellContext`P - $CellContext`P^2 + (12 + 12 $CellContext`P + 
         4 $CellContext`P^2 - 4 $CellContext`P^3 + $CellContext`P^4)^
        Rational[1, 2]), 
       And[
        Inequality[
        Rational[1, 4] (3 + 97^Rational[1, 2]), Less, $CellContext`P, Less, 
         Rational[1, 2] (3 + 15^Rational[1, 2])], 
        Inequality[
        2 (-2 + $CellContext`P)/(1 + $CellContext`P), 
         LessEqual, $CellContext`c2d3, 
         Less, (1 - $CellContext`P^2)^(-1) (6 - 
           2 $CellContext`P^2 + $CellContext`P^3) + ($CellContext`P^2 (-1 + \
$CellContext`P^2)^(-2) (12 + 12 $CellContext`P + 4 $CellContext`P^2 - 
            4 $CellContext`P^3 + $CellContext`P^4))^
          Rational[1, 2]]]], $CellContext`c3 -> ConditionalExpression[0, 
       And[
        Inequality[
        Rational[1, 4] (3 + 97^Rational[1, 2]), Less, $CellContext`P, Less, 
         Rational[1, 2] (3 + 15^Rational[1, 2])], 
        Inequality[
        2 (-2 + $CellContext`P)/(1 + $CellContext`P), 
         LessEqual, $CellContext`c2d3, 
         Less, (1 - $CellContext`P^2)^(-1) (6 - 
           2 $CellContext`P^2 + $CellContext`P^3) + ($CellContext`P^2 (-1 + \
$CellContext`P^2)^(-2) (12 + 12 $CellContext`P + 4 $CellContext`P^2 - 
            4 $CellContext`P^3 + $CellContext`P^4))^Rational[1, 2]]]]}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.7039378655539703`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "1", "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "3", "\[InvisibleSpace]", "2", "\[InvisibleSpace]", 
   "3", "\[InvisibleSpace]", "3", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\"\\n\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"a1", "\[Rule]", 
       RowBox[{"ConditionalExpression", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"3", "<", "P", "<", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              SqrtBox["15"]}], ")"}]}]}], "&&", 
          RowBox[{
           RowBox[{"4", "+", "c2d3", "+", 
            RowBox[{"c2d3", " ", "P"}]}], "\[GreaterEqual]", 
           RowBox[{"2", " ", "P"}]}], "&&", 
          RowBox[{
           RowBox[{"c2d3", "+", 
            RowBox[{"c2d3", " ", "P"}]}], "<", "3"}]}]}], "]"}]}], ",", 
      RowBox[{"b1", "\[Rule]", 
       RowBox[{"ConditionalExpression", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"3", "<", "P", "<", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              SqrtBox["15"]}], ")"}]}]}], "&&", 
          RowBox[{
           RowBox[{"4", "+", "c2d3", "+", 
            RowBox[{"c2d3", " ", "P"}]}], "\[GreaterEqual]", 
           RowBox[{"2", " ", "P"}]}], "&&", 
          RowBox[{
           RowBox[{"c2d3", "+", 
            RowBox[{"c2d3", " ", "P"}]}], "<", "3"}]}]}], "]"}]}], ",", 
      RowBox[{"c1", "\[Rule]", 
       RowBox[{"ConditionalExpression", "[", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", "P"}], ")"}]}], ",", 
         RowBox[{
          RowBox[{"3", "<", "P", "<", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              SqrtBox["15"]}], ")"}]}]}], "&&", 
          RowBox[{
           RowBox[{"4", "+", "c2d3", "+", 
            RowBox[{"c2d3", " ", "P"}]}], "\[GreaterEqual]", 
           RowBox[{"2", " ", "P"}]}], "&&", 
          RowBox[{
           RowBox[{"c2d3", "+", 
            RowBox[{"c2d3", " ", "P"}]}], "<", "3"}]}]}], "]"}]}], ",", 
      RowBox[{"d1", "\[Rule]", 
       RowBox[{"ConditionalExpression", "[", 
        RowBox[{
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "P"}], ")"}]}], 
          RowBox[{"1", "+", "P"}]], ",", 
         RowBox[{
          RowBox[{"3", "<", "P", "<", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              SqrtBox["15"]}], ")"}]}]}], "&&", 
          RowBox[{
           RowBox[{"4", "+", "c2d3", "+", 
            RowBox[{"c2d3", " ", "P"}]}], "\[GreaterEqual]", 
           RowBox[{"2", " ", "P"}]}], "&&", 
          RowBox[{
           RowBox[{"c2d3", "+", 
            RowBox[{"c2d3", " ", "P"}]}], "<", "3"}]}]}], "]"}]}], ",", 
      RowBox[{"a2", "\[Rule]", 
       RowBox[{"ConditionalExpression", "[", 
        RowBox[{
         FractionBox["1", "2"], ",", 
         RowBox[{
          RowBox[{"3", "<", "P", "<", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              SqrtBox["15"]}], ")"}]}]}], "&&", 
          RowBox[{
           RowBox[{"4", "+", "c2d3", "+", 
            RowBox[{"c2d3", " ", "P"}]}], "\[GreaterEqual]", 
           RowBox[{"2", " ", "P"}]}], "&&", 
          RowBox[{
           RowBox[{"c2d3", "+", 
            RowBox[{"c2d3", " ", "P"}]}], "<", "3"}]}]}], "]"}]}], ",", 
      RowBox[{"b2", "\[Rule]", 
       RowBox[{"ConditionalExpression", "[", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"1", "+", "P"}]], ",", 
         RowBox[{
          RowBox[{"3", "<", "P", "<", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              SqrtBox["15"]}], ")"}]}]}], "&&", 
          RowBox[{
           RowBox[{"4", "+", "c2d3", "+", 
            RowBox[{"c2d3", " ", "P"}]}], "\[GreaterEqual]", 
           RowBox[{"2", " ", "P"}]}], "&&", 
          RowBox[{
           RowBox[{"c2d3", "+", 
            RowBox[{"c2d3", " ", "P"}]}], "<", "3"}]}]}], "]"}]}], ",", 
      RowBox[{"d2", "\[Rule]", 
       RowBox[{"ConditionalExpression", "[", 
        RowBox[{
         FractionBox[
          RowBox[{"3", "+", 
           RowBox[{"6", " ", "P"}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["P", "2"]}]}], 
          RowBox[{"1", "+", "P"}]], ",", 
         RowBox[{
          RowBox[{"3", "<", "P", "<", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              SqrtBox["15"]}], ")"}]}]}], "&&", 
          RowBox[{
           RowBox[{"4", "+", "c2d3", "+", 
            RowBox[{"c2d3", " ", "P"}]}], "\[GreaterEqual]", 
           RowBox[{"2", " ", "P"}]}], "&&", 
          RowBox[{
           RowBox[{"c2d3", "+", 
            RowBox[{"c2d3", " ", "P"}]}], "<", "3"}]}]}], "]"}]}], ",", 
      RowBox[{"b3", "\[Rule]", 
       RowBox[{"ConditionalExpression", "[", 
        RowBox[{
         FractionBox["2", 
          RowBox[{"1", "+", "P"}]], ",", 
         RowBox[{
          RowBox[{"3", "<", "P", "<", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              SqrtBox["15"]}], ")"}]}]}], "&&", 
          RowBox[{
           RowBox[{"4", "+", "c2d3", "+", 
            RowBox[{"c2d3", " ", "P"}]}], "\[GreaterEqual]", 
           RowBox[{"2", " ", "P"}]}], "&&", 
          RowBox[{
           RowBox[{"c2d3", "+", 
            RowBox[{"c2d3", " ", "P"}]}], "<", "3"}]}]}], "]"}]}], ",", 
      RowBox[{"c3", "\[Rule]", 
       RowBox[{"ConditionalExpression", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"3", "<", "P", "<", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              SqrtBox["15"]}], ")"}]}]}], "&&", 
          RowBox[{
           RowBox[{"4", "+", "c2d3", "+", 
            RowBox[{"c2d3", " ", "P"}]}], "\[GreaterEqual]", 
           RowBox[{"2", " ", "P"}]}], "&&", 
          RowBox[{
           RowBox[{"c2d3", "+", 
            RowBox[{"c2d3", " ", "P"}]}], "<", "3"}]}]}], "]"}]}]}], "}"}], 
    "}"}]}],
  SequenceForm[
  1, 2, 2, 3, 2, 3, 3, 3, "\n", {{$CellContext`a1 -> ConditionalExpression[0, 
       And[
        Inequality[
        3, Less, $CellContext`P, Less, 
         Rational[1, 2] (3 + 15^Rational[1, 2])], 
        4 + $CellContext`c2d3 + $CellContext`c2d3 $CellContext`P >= 
        2 $CellContext`P, $CellContext`c2d3 + $CellContext`c2d3 \
$CellContext`P < 3]], $CellContext`b1 -> ConditionalExpression[0, 
       And[
        Inequality[
        3, Less, $CellContext`P, Less, 
         Rational[1, 2] (3 + 15^Rational[1, 2])], 
        4 + $CellContext`c2d3 + $CellContext`c2d3 $CellContext`P >= 
        2 $CellContext`P, $CellContext`c2d3 + $CellContext`c2d3 \
$CellContext`P < 3]], $CellContext`c1 -> 
     ConditionalExpression[2 (-3 + $CellContext`P), 
       And[
        Inequality[
        3, Less, $CellContext`P, Less, 
         Rational[1, 2] (3 + 15^Rational[1, 2])], 
        4 + $CellContext`c2d3 + $CellContext`c2d3 $CellContext`P >= 
        2 $CellContext`P, $CellContext`c2d3 + $CellContext`c2d3 \
$CellContext`P < 3]], $CellContext`d1 -> 
     ConditionalExpression[2 (-2 + $CellContext`P)/(1 + $CellContext`P), 
       And[
        Inequality[
        3, Less, $CellContext`P, Less, 
         Rational[1, 2] (3 + 15^Rational[1, 2])], 
        4 + $CellContext`c2d3 + $CellContext`c2d3 $CellContext`P >= 
        2 $CellContext`P, $CellContext`c2d3 + $CellContext`c2d3 \
$CellContext`P < 3]], $CellContext`a2 -> ConditionalExpression[
       Rational[1, 2], 
       And[
        Inequality[
        3, Less, $CellContext`P, Less, 
         Rational[1, 2] (3 + 15^Rational[1, 2])], 
        4 + $CellContext`c2d3 + $CellContext`c2d3 $CellContext`P >= 
        2 $CellContext`P, $CellContext`c2d3 + $CellContext`c2d3 \
$CellContext`P < 3]], $CellContext`b2 -> 
     ConditionalExpression[(1 + $CellContext`P)^(-1), 
       And[
        Inequality[
        3, Less, $CellContext`P, Less, 
         Rational[1, 2] (3 + 15^Rational[1, 2])], 
        4 + $CellContext`c2d3 + $CellContext`c2d3 $CellContext`P >= 
        2 $CellContext`P, $CellContext`c2d3 + $CellContext`c2d3 \
$CellContext`P < 3]], $CellContext`d2 -> 
     ConditionalExpression[(1 + $CellContext`P)^(-1) (3 + 6 $CellContext`P - 
        2 $CellContext`P^2), 
       And[
        Inequality[
        3, Less, $CellContext`P, Less, 
         Rational[1, 2] (3 + 15^Rational[1, 2])], 
        4 + $CellContext`c2d3 + $CellContext`c2d3 $CellContext`P >= 
        2 $CellContext`P, $CellContext`c2d3 + $CellContext`c2d3 \
$CellContext`P < 3]], $CellContext`b3 -> 
     ConditionalExpression[2/(1 + $CellContext`P), 
       And[
        Inequality[
        3, Less, $CellContext`P, Less, 
         Rational[1, 2] (3 + 15^Rational[1, 2])], 
        4 + $CellContext`c2d3 + $CellContext`c2d3 $CellContext`P >= 
        2 $CellContext`P, $CellContext`c2d3 + $CellContext`c2d3 \
$CellContext`P < 3]], $CellContext`c3 -> ConditionalExpression[0, 
       And[
        Inequality[
        3, Less, $CellContext`P, Less, 
         Rational[1, 2] (3 + 15^Rational[1, 2])], 
        4 + $CellContext`c2d3 + $CellContext`c2d3 $CellContext`P >= 
        2 $CellContext`P, $CellContext`c2d3 + $CellContext`c2d3 \
$CellContext`P < 3]]}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.7039378666207952`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "900", "\[InvisibleSpace]", "\<\"/4374 combinations in \"\>", 
   "\[InvisibleSpace]", 
   "0.32765772166666666666666666666666666667`8.745116650988527", 
   "\[InvisibleSpace]", "\<\" minutes.\"\>"}],
  SequenceForm[
  900, "/4374 combinations in ", 
   0.32765772166666666666666666666666666667`8.745116650988527, " minutes."],
  Editable->False]], "Print",
 CellChangeTimes->{3.70393787325449*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "1", "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "3", "\[InvisibleSpace]", "1", "\[InvisibleSpace]", 
   "2", "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\"\\n\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"a1", "\[Rule]", 
       RowBox[{"ConditionalExpression", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"2", "<", "P", "<", "3"}], "&&", 
          RowBox[{
           FractionBox[
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "P"}], ")"}]}], 
            RowBox[{"1", "+", "P"}]], "\[LessEqual]", "c2d3", "<", 
           FractionBox["2", 
            RowBox[{"1", "+", "P"}]]}], "&&", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", "P"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "c3", "+", "d1", "+", 
              RowBox[{"c3", " ", "P"}], "+", 
              RowBox[{"d1", " ", "P"}]}], ")"}]}], "<", "0"}], "&&", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"d1", "<", 
               FractionBox["2", 
                RowBox[{"1", "+", "P"}]]}], "&&", 
              RowBox[{
               FractionBox[
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", "P"}], ")"}]}], 
                RowBox[{"1", "+", "P"}]], "<", "d1"}], "&&", 
              RowBox[{"0", "\[LessEqual]", "c3"}]}], ")"}], "||", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", "P"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"4", "+", "c3", "+", "d1", "-", 
                  RowBox[{"2", " ", "P"}], "+", 
                  RowBox[{"c3", " ", "P"}], "+", 
                  RowBox[{"d1", " ", "P"}]}], ")"}]}], ">", "0"}], "&&", 
              RowBox[{"0", "\[LessEqual]", "d1"}], "&&", 
              RowBox[{"d1", "\[LessEqual]", 
               FractionBox[
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", "P"}], ")"}]}], 
                RowBox[{"1", "+", "P"}]]}]}], ")"}]}], ")"}]}]}], "]"}]}], 
      ",", 
      RowBox[{"b1", "\[Rule]", 
       RowBox[{"ConditionalExpression", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"2", "<", "P", "<", "3"}], "&&", 
          RowBox[{
           FractionBox[
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "P"}], ")"}]}], 
            RowBox[{"1", "+", "P"}]], "\[LessEqual]", "c2d3", "<", 
           FractionBox["2", 
            RowBox[{"1", "+", "P"}]]}], "&&", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", "P"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "c3", "+", "d1", "+", 
              RowBox[{"c3", " ", "P"}], "+", 
              RowBox[{"d1", " ", "P"}]}], ")"}]}], "<", "0"}], "&&", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"d1", "<", 
               FractionBox["2", 
                RowBox[{"1", "+", "P"}]]}], "&&", 
              RowBox[{
               FractionBox[
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", "P"}], ")"}]}], 
                RowBox[{"1", "+", "P"}]], "<", "d1"}], "&&", 
              RowBox[{"0", "\[LessEqual]", "c3"}]}], ")"}], "||", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", "P"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"4", "+", "c3", "+", "d1", "-", 
                  RowBox[{"2", " ", "P"}], "+", 
                  RowBox[{"c3", " ", "P"}], "+", 
                  RowBox[{"d1", " ", "P"}]}], ")"}]}], ">", "0"}], "&&", 
              RowBox[{"0", "\[LessEqual]", "d1"}], "&&", 
              RowBox[{"d1", "\[LessEqual]", 
               FractionBox[
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", "P"}], ")"}]}], 
                RowBox[{"1", "+", "P"}]]}]}], ")"}]}], ")"}]}]}], "]"}]}], 
      ",", 
      RowBox[{"c1", "\[Rule]", 
       RowBox[{"ConditionalExpression", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"2", "<", "P", "<", "3"}], "&&", 
          RowBox[{
           FractionBox[
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "P"}], ")"}]}], 
            RowBox[{"1", "+", "P"}]], "\[LessEqual]", "c2d3", "<", 
           FractionBox["2", 
            RowBox[{"1", "+", "P"}]]}], "&&", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", "P"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "c3", "+", "d1", "+", 
              RowBox[{"c3", " ", "P"}], "+", 
              RowBox[{"d1", " ", "P"}]}], ")"}]}], "<", "0"}], "&&", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"d1", "<", 
               FractionBox["2", 
                RowBox[{"1", "+", "P"}]]}], "&&", 
              RowBox[{
               FractionBox[
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", "P"}], ")"}]}], 
                RowBox[{"1", "+", "P"}]], "<", "d1"}], "&&", 
              RowBox[{"0", "\[LessEqual]", "c3"}]}], ")"}], "||", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", "P"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"4", "+", "c3", "+", "d1", "-", 
                  RowBox[{"2", " ", "P"}], "+", 
                  RowBox[{"c3", " ", "P"}], "+", 
                  RowBox[{"d1", " ", "P"}]}], ")"}]}], ">", "0"}], "&&", 
              RowBox[{"0", "\[LessEqual]", "d1"}], "&&", 
              RowBox[{"d1", "\[LessEqual]", 
               FractionBox[
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", "P"}], ")"}]}], 
                RowBox[{"1", "+", "P"}]]}]}], ")"}]}], ")"}]}]}], "]"}]}], 
      ",", 
      RowBox[{"a2", "\[Rule]", 
       RowBox[{"ConditionalExpression", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"2", "<", "P", "<", "3"}], "&&", 
          RowBox[{
           FractionBox[
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "P"}], ")"}]}], 
            RowBox[{"1", "+", "P"}]], "\[LessEqual]", "c2d3", "<", 
           FractionBox["2", 
            RowBox[{"1", "+", "P"}]]}], "&&", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", "P"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "c3", "+", "d1", "+", 
              RowBox[{"c3", " ", "P"}], "+", 
              RowBox[{"d1", " ", "P"}]}], ")"}]}], "<", "0"}], "&&", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"d1", "<", 
               FractionBox["2", 
                RowBox[{"1", "+", "P"}]]}], "&&", 
              RowBox[{
               FractionBox[
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", "P"}], ")"}]}], 
                RowBox[{"1", "+", "P"}]], "<", "d1"}], "&&", 
              RowBox[{"0", "\[LessEqual]", "c3"}]}], ")"}], "||", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", "P"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"4", "+", "c3", "+", "d1", "-", 
                  RowBox[{"2", " ", "P"}], "+", 
                  RowBox[{"c3", " ", "P"}], "+", 
                  RowBox[{"d1", " ", "P"}]}], ")"}]}], ">", "0"}], "&&", 
              RowBox[{"0", "\[LessEqual]", "d1"}], "&&", 
              RowBox[{"d1", "\[LessEqual]", 
               FractionBox[
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", "P"}], ")"}]}], 
                RowBox[{"1", "+", "P"}]]}]}], ")"}]}], ")"}]}]}], "]"}]}], 
      ",", 
      RowBox[{"b2", "\[Rule]", 
       RowBox[{"ConditionalExpression", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"2", "<", "P", "<", "3"}], "&&", 
          RowBox[{
           FractionBox[
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "P"}], ")"}]}], 
            RowBox[{"1", "+", "P"}]], "\[LessEqual]", "c2d3", "<", 
           FractionBox["2", 
            RowBox[{"1", "+", "P"}]]}], "&&", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", "P"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "c3", "+", "d1", "+", 
              RowBox[{"c3", " ", "P"}], "+", 
              RowBox[{"d1", " ", "P"}]}], ")"}]}], "<", "0"}], "&&", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"d1", "<", 
               FractionBox["2", 
                RowBox[{"1", "+", "P"}]]}], "&&", 
              RowBox[{
               FractionBox[
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", "P"}], ")"}]}], 
                RowBox[{"1", "+", "P"}]], "<", "d1"}], "&&", 
              RowBox[{"0", "\[LessEqual]", "c3"}]}], ")"}], "||", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", "P"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"4", "+", "c3", "+", "d1", "-", 
                  RowBox[{"2", " ", "P"}], "+", 
                  RowBox[{"c3", " ", "P"}], "+", 
                  RowBox[{"d1", " ", "P"}]}], ")"}]}], ">", "0"}], "&&", 
              RowBox[{"0", "\[LessEqual]", "d1"}], "&&", 
              RowBox[{"d1", "\[LessEqual]", 
               FractionBox[
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", "P"}], ")"}]}], 
                RowBox[{"1", "+", "P"}]]}]}], ")"}]}], ")"}]}]}], "]"}]}], 
      ",", 
      RowBox[{"d2", "\[Rule]", 
       RowBox[{"ConditionalExpression", "[", 
        RowBox[{
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "P"}], ")"}]}], 
          RowBox[{"1", "+", "P"}]], ",", 
         RowBox[{
          RowBox[{"2", "<", "P", "<", "3"}], "&&", 
          RowBox[{
           FractionBox[
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "P"}], ")"}]}], 
            RowBox[{"1", "+", "P"}]], "\[LessEqual]", "c2d3", "<", 
           FractionBox["2", 
            RowBox[{"1", "+", "P"}]]}], "&&", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", "P"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "c3", "+", "d1", "+", 
              RowBox[{"c3", " ", "P"}], "+", 
              RowBox[{"d1", " ", "P"}]}], ")"}]}], "<", "0"}], "&&", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"d1", "<", 
               FractionBox["2", 
                RowBox[{"1", "+", "P"}]]}], "&&", 
              RowBox[{
               FractionBox[
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", "P"}], ")"}]}], 
                RowBox[{"1", "+", "P"}]], "<", "d1"}], "&&", 
              RowBox[{"0", "\[LessEqual]", "c3"}]}], ")"}], "||", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", "P"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"4", "+", "c3", "+", "d1", "-", 
                  RowBox[{"2", " ", "P"}], "+", 
                  RowBox[{"c3", " ", "P"}], "+", 
                  RowBox[{"d1", " ", "P"}]}], ")"}]}], ">", "0"}], "&&", 
              RowBox[{"0", "\[LessEqual]", "d1"}], "&&", 
              RowBox[{"d1", "\[LessEqual]", 
               FractionBox[
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", "P"}], ")"}]}], 
                RowBox[{"1", "+", "P"}]]}]}], ")"}]}], ")"}]}]}], "]"}]}], 
      ",", 
      RowBox[{"b3", "\[Rule]", 
       RowBox[{"ConditionalExpression", "[", 
        RowBox[{
         FractionBox["2", 
          RowBox[{"1", "+", "P"}]], ",", 
         RowBox[{
          RowBox[{"2", "<", "P", "<", "3"}], "&&", 
          RowBox[{
           FractionBox[
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "P"}], ")"}]}], 
            RowBox[{"1", "+", "P"}]], "\[LessEqual]", "c2d3", "<", 
           FractionBox["2", 
            RowBox[{"1", "+", "P"}]]}], "&&", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", "P"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "c3", "+", "d1", "+", 
              RowBox[{"c3", " ", "P"}], "+", 
              RowBox[{"d1", " ", "P"}]}], ")"}]}], "<", "0"}], "&&", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"d1", "<", 
               FractionBox["2", 
                RowBox[{"1", "+", "P"}]]}], "&&", 
              RowBox[{
               FractionBox[
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", "P"}], ")"}]}], 
                RowBox[{"1", "+", "P"}]], "<", "d1"}], "&&", 
              RowBox[{"0", "\[LessEqual]", "c3"}]}], ")"}], "||", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", "P"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"4", "+", "c3", "+", "d1", "-", 
                  RowBox[{"2", " ", "P"}], "+", 
                  RowBox[{"c3", " ", "P"}], "+", 
                  RowBox[{"d1", " ", "P"}]}], ")"}]}], ">", "0"}], "&&", 
              RowBox[{"0", "\[LessEqual]", "d1"}], "&&", 
              RowBox[{"d1", "\[LessEqual]", 
               FractionBox[
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", "P"}], ")"}]}], 
                RowBox[{"1", "+", "P"}]]}]}], ")"}]}], ")"}]}]}], "]"}]}]}], 
     "}"}], "}"}]}],
  SequenceForm[
  1, 2, 3, 3, 1, 2, 2, 3, "\n", {{$CellContext`a1 -> ConditionalExpression[0, 
       And[
        Inequality[2, Less, $CellContext`P, Less, 3], 
        Inequality[
        2 (-2 + $CellContext`P)/(1 + $CellContext`P), 
         LessEqual, $CellContext`c2d3, Less, 2/(
         1 + $CellContext`P)], (
          1 + $CellContext`P) (-2 + $CellContext`c3 + $CellContext`d1 + \
$CellContext`c3 $CellContext`P + $CellContext`d1 $CellContext`P) < 0, 
        Or[
         And[$CellContext`d1 < 2/(1 + $CellContext`P), 
          2 (-2 + $CellContext`P)/(1 + $CellContext`P) < $CellContext`d1, 
          0 <= $CellContext`c3], 
         And[(1 + $CellContext`P) (4 + $CellContext`c3 + $CellContext`d1 - 
            2 $CellContext`P + $CellContext`c3 $CellContext`P + \
$CellContext`d1 $CellContext`P) > 0, 0 <= $CellContext`d1, $CellContext`d1 <= 
          2 (-2 + $CellContext`P)/(1 + $CellContext`P)]]]], $CellContext`b1 -> 
     ConditionalExpression[0, 
       And[
        Inequality[2, Less, $CellContext`P, Less, 3], 
        Inequality[
        2 (-2 + $CellContext`P)/(1 + $CellContext`P), 
         LessEqual, $CellContext`c2d3, Less, 2/(
         1 + $CellContext`P)], (
          1 + $CellContext`P) (-2 + $CellContext`c3 + $CellContext`d1 + \
$CellContext`c3 $CellContext`P + $CellContext`d1 $CellContext`P) < 0, 
        Or[
         And[$CellContext`d1 < 2/(1 + $CellContext`P), 
          2 (-2 + $CellContext`P)/(1 + $CellContext`P) < $CellContext`d1, 
          0 <= $CellContext`c3], 
         And[(1 + $CellContext`P) (4 + $CellContext`c3 + $CellContext`d1 - 
            2 $CellContext`P + $CellContext`c3 $CellContext`P + \
$CellContext`d1 $CellContext`P) > 0, 0 <= $CellContext`d1, $CellContext`d1 <= 
          2 (-2 + $CellContext`P)/(1 + $CellContext`P)]]]], $CellContext`c1 -> 
     ConditionalExpression[0, 
       And[
        Inequality[2, Less, $CellContext`P, Less, 3], 
        Inequality[
        2 (-2 + $CellContext`P)/(1 + $CellContext`P), 
         LessEqual, $CellContext`c2d3, Less, 2/(
         1 + $CellContext`P)], (
          1 + $CellContext`P) (-2 + $CellContext`c3 + $CellContext`d1 + \
$CellContext`c3 $CellContext`P + $CellContext`d1 $CellContext`P) < 0, 
        Or[
         And[$CellContext`d1 < 2/(1 + $CellContext`P), 
          2 (-2 + $CellContext`P)/(1 + $CellContext`P) < $CellContext`d1, 
          0 <= $CellContext`c3], 
         And[(1 + $CellContext`P) (4 + $CellContext`c3 + $CellContext`d1 - 
            2 $CellContext`P + $CellContext`c3 $CellContext`P + \
$CellContext`d1 $CellContext`P) > 0, 0 <= $CellContext`d1, $CellContext`d1 <= 
          2 (-2 + $CellContext`P)/(1 + $CellContext`P)]]]], $CellContext`a2 -> 
     ConditionalExpression[0, 
       And[
        Inequality[2, Less, $CellContext`P, Less, 3], 
        Inequality[
        2 (-2 + $CellContext`P)/(1 + $CellContext`P), 
         LessEqual, $CellContext`c2d3, Less, 2/(
         1 + $CellContext`P)], (
          1 + $CellContext`P) (-2 + $CellContext`c3 + $CellContext`d1 + \
$CellContext`c3 $CellContext`P + $CellContext`d1 $CellContext`P) < 0, 
        Or[
         And[$CellContext`d1 < 2/(1 + $CellContext`P), 
          2 (-2 + $CellContext`P)/(1 + $CellContext`P) < $CellContext`d1, 
          0 <= $CellContext`c3], 
         And[(1 + $CellContext`P) (4 + $CellContext`c3 + $CellContext`d1 - 
            2 $CellContext`P + $CellContext`c3 $CellContext`P + \
$CellContext`d1 $CellContext`P) > 0, 0 <= $CellContext`d1, $CellContext`d1 <= 
          2 (-2 + $CellContext`P)/(1 + $CellContext`P)]]]], $CellContext`b2 -> 
     ConditionalExpression[0, 
       And[
        Inequality[2, Less, $CellContext`P, Less, 3], 
        Inequality[
        2 (-2 + $CellContext`P)/(1 + $CellContext`P), 
         LessEqual, $CellContext`c2d3, Less, 2/(
         1 + $CellContext`P)], (
          1 + $CellContext`P) (-2 + $CellContext`c3 + $CellContext`d1 + \
$CellContext`c3 $CellContext`P + $CellContext`d1 $CellContext`P) < 0, 
        Or[
         And[$CellContext`d1 < 2/(1 + $CellContext`P), 
          2 (-2 + $CellContext`P)/(1 + $CellContext`P) < $CellContext`d1, 
          0 <= $CellContext`c3], 
         And[(1 + $CellContext`P) (4 + $CellContext`c3 + $CellContext`d1 - 
            2 $CellContext`P + $CellContext`c3 $CellContext`P + \
$CellContext`d1 $CellContext`P) > 0, 0 <= $CellContext`d1, $CellContext`d1 <= 
          2 (-2 + $CellContext`P)/(1 + $CellContext`P)]]]], $CellContext`d2 -> 
     ConditionalExpression[2 (-2 + $CellContext`P)/(1 + $CellContext`P), 
       And[
        Inequality[2, Less, $CellContext`P, Less, 3], 
        Inequality[
        2 (-2 + $CellContext`P)/(1 + $CellContext`P), 
         LessEqual, $CellContext`c2d3, Less, 2/(
         1 + $CellContext`P)], (
          1 + $CellContext`P) (-2 + $CellContext`c3 + $CellContext`d1 + \
$CellContext`c3 $CellContext`P + $CellContext`d1 $CellContext`P) < 0, 
        Or[
         And[$CellContext`d1 < 2/(1 + $CellContext`P), 
          2 (-2 + $CellContext`P)/(1 + $CellContext`P) < $CellContext`d1, 
          0 <= $CellContext`c3], 
         And[(1 + $CellContext`P) (4 + $CellContext`c3 + $CellContext`d1 - 
            2 $CellContext`P + $CellContext`c3 $CellContext`P + \
$CellContext`d1 $CellContext`P) > 0, 0 <= $CellContext`d1, $CellContext`d1 <= 
          2 (-2 + $CellContext`P)/(1 + $CellContext`P)]]]], $CellContext`b3 -> 
     ConditionalExpression[2/(1 + $CellContext`P), 
       And[
        Inequality[2, Less, $CellContext`P, Less, 3], 
        Inequality[
        2 (-2 + $CellContext`P)/(1 + $CellContext`P), 
         LessEqual, $CellContext`c2d3, Less, 2/(
         1 + $CellContext`P)], (
          1 + $CellContext`P) (-2 + $CellContext`c3 + $CellContext`d1 + \
$CellContext`c3 $CellContext`P + $CellContext`d1 $CellContext`P) < 0, 
        Or[
         And[$CellContext`d1 < 2/(1 + $CellContext`P), 
          2 (-2 + $CellContext`P)/(1 + $CellContext`P) < $CellContext`d1, 
          0 <= $CellContext`c3], 
         And[(1 + $CellContext`P) (4 + $CellContext`c3 + $CellContext`d1 - 
            2 $CellContext`P + $CellContext`c3 $CellContext`P + \
$CellContext`d1 $CellContext`P) > 0, 0 <= $CellContext`d1, $CellContext`d1 <= 
          2 (-2 + $CellContext`P)/(1 + $CellContext`P)]]]]}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.703937874309328*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "1", "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "3", "\[InvisibleSpace]", "1", "\[InvisibleSpace]", 
   "3", "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\"\\n\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"a1", "\[Rule]", 
       RowBox[{"ConditionalExpression", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"2", "<", "P", "<", "3"}], "&&", 
          RowBox[{"c3", "\[GreaterEqual]", "0"}], "&&", 
          RowBox[{
           RowBox[{"4", "+", "c2d3", "+", 
            RowBox[{"c2d3", " ", "P"}]}], "\[GreaterEqual]", 
           RowBox[{"2", " ", "P"}]}], "&&", 
          RowBox[{
           RowBox[{"c2d3", "+", 
            RowBox[{"c2d3", " ", "P"}]}], "<", "2"}], "&&", 
          RowBox[{
           RowBox[{"c3", "+", 
            RowBox[{"c3", " ", "P"}]}], "\[LessEqual]", "2"}]}]}], "]"}]}], 
      ",", 
      RowBox[{"b1", "\[Rule]", 
       RowBox[{"ConditionalExpression", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"2", "<", "P", "<", "3"}], "&&", 
          RowBox[{"c3", "\[GreaterEqual]", "0"}], "&&", 
          RowBox[{
           RowBox[{"4", "+", "c2d3", "+", 
            RowBox[{"c2d3", " ", "P"}]}], "\[GreaterEqual]", 
           RowBox[{"2", " ", "P"}]}], "&&", 
          RowBox[{
           RowBox[{"c2d3", "+", 
            RowBox[{"c2d3", " ", "P"}]}], "<", "2"}], "&&", 
          RowBox[{
           RowBox[{"c3", "+", 
            RowBox[{"c3", " ", "P"}]}], "\[LessEqual]", "2"}]}]}], "]"}]}], 
      ",", 
      RowBox[{"c1", "\[Rule]", 
       RowBox[{"ConditionalExpression", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"2", "<", "P", "<", "3"}], "&&", 
          RowBox[{"c3", "\[GreaterEqual]", "0"}], "&&", 
          RowBox[{
           RowBox[{"4", "+", "c2d3", "+", 
            RowBox[{"c2d3", " ", "P"}]}], "\[GreaterEqual]", 
           RowBox[{"2", " ", "P"}]}], "&&", 
          RowBox[{
           RowBox[{"c2d3", "+", 
            RowBox[{"c2d3", " ", "P"}]}], "<", "2"}], "&&", 
          RowBox[{
           RowBox[{"c3", "+", 
            RowBox[{"c3", " ", "P"}]}], "\[LessEqual]", "2"}]}]}], "]"}]}], 
      ",", 
      RowBox[{"d1", "\[Rule]", 
       RowBox[{"ConditionalExpression", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "c3"}], "+", 
          FractionBox["2", 
           RowBox[{"1", "+", "P"}]]}], ",", 
         RowBox[{
          RowBox[{"2", "<", "P", "<", "3"}], "&&", 
          RowBox[{"c3", "\[GreaterEqual]", "0"}], "&&", 
          RowBox[{
           RowBox[{"4", "+", "c2d3", "+", 
            RowBox[{"c2d3", " ", "P"}]}], "\[GreaterEqual]", 
           RowBox[{"2", " ", "P"}]}], "&&", 
          RowBox[{
           RowBox[{"c2d3", "+", 
            RowBox[{"c2d3", " ", "P"}]}], "<", "2"}], "&&", 
          RowBox[{
           RowBox[{"c3", "+", 
            RowBox[{"c3", " ", "P"}]}], "\[LessEqual]", "2"}]}]}], "]"}]}], 
      ",", 
      RowBox[{"a2", "\[Rule]", 
       RowBox[{"ConditionalExpression", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"2", "<", "P", "<", "3"}], "&&", 
          RowBox[{"c3", "\[GreaterEqual]", "0"}], "&&", 
          RowBox[{
           RowBox[{"4", "+", "c2d3", "+", 
            RowBox[{"c2d3", " ", "P"}]}], "\[GreaterEqual]", 
           RowBox[{"2", " ", "P"}]}], "&&", 
          RowBox[{
           RowBox[{"c2d3", "+", 
            RowBox[{"c2d3", " ", "P"}]}], "<", "2"}], "&&", 
          RowBox[{
           RowBox[{"c3", "+", 
            RowBox[{"c3", " ", "P"}]}], "\[LessEqual]", "2"}]}]}], "]"}]}], 
      ",", 
      RowBox[{"b2", "\[Rule]", 
       RowBox[{"ConditionalExpression", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"2", "<", "P", "<", "3"}], "&&", 
          RowBox[{"c3", "\[GreaterEqual]", "0"}], "&&", 
          RowBox[{
           RowBox[{"4", "+", "c2d3", "+", 
            RowBox[{"c2d3", " ", "P"}]}], "\[GreaterEqual]", 
           RowBox[{"2", " ", "P"}]}], "&&", 
          RowBox[{
           RowBox[{"c2d3", "+", 
            RowBox[{"c2d3", " ", "P"}]}], "<", "2"}], "&&", 
          RowBox[{
           RowBox[{"c3", "+", 
            RowBox[{"c3", " ", "P"}]}], "\[LessEqual]", "2"}]}]}], "]"}]}], 
      ",", 
      RowBox[{"d2", "\[Rule]", 
       RowBox[{"ConditionalExpression", "[", 
        RowBox[{
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "P"}], ")"}]}], 
          RowBox[{"1", "+", "P"}]], ",", 
         RowBox[{
          RowBox[{"2", "<", "P", "<", "3"}], "&&", 
          RowBox[{"c3", "\[GreaterEqual]", "0"}], "&&", 
          RowBox[{
           RowBox[{"4", "+", "c2d3", "+", 
            RowBox[{"c2d3", " ", "P"}]}], "\[GreaterEqual]", 
           RowBox[{"2", " ", "P"}]}], "&&", 
          RowBox[{
           RowBox[{"c2d3", "+", 
            RowBox[{"c2d3", " ", "P"}]}], "<", "2"}], "&&", 
          RowBox[{
           RowBox[{"c3", "+", 
            RowBox[{"c3", " ", "P"}]}], "\[LessEqual]", "2"}]}]}], "]"}]}], 
      ",", 
      RowBox[{"b3", "\[Rule]", 
       RowBox[{"ConditionalExpression", "[", 
        RowBox[{
         FractionBox["2", 
          RowBox[{"1", "+", "P"}]], ",", 
         RowBox[{
          RowBox[{"2", "<", "P", "<", "3"}], "&&", 
          RowBox[{"c3", "\[GreaterEqual]", "0"}], "&&", 
          RowBox[{
           RowBox[{"4", "+", "c2d3", "+", 
            RowBox[{"c2d3", " ", "P"}]}], "\[GreaterEqual]", 
           RowBox[{"2", " ", "P"}]}], "&&", 
          RowBox[{
           RowBox[{"c2d3", "+", 
            RowBox[{"c2d3", " ", "P"}]}], "<", "2"}], "&&", 
          RowBox[{
           RowBox[{"c3", "+", 
            RowBox[{"c3", " ", "P"}]}], "\[LessEqual]", "2"}]}]}], "]"}]}]}], 
     "}"}], "}"}]}],
  SequenceForm[
  1, 2, 3, 3, 1, 3, 2, 3, "\n", {{$CellContext`a1 -> ConditionalExpression[0, 
       And[
        Inequality[2, Less, $CellContext`P, Less, 3], $CellContext`c3 >= 0, 
        4 + $CellContext`c2d3 + $CellContext`c2d3 $CellContext`P >= 
        2 $CellContext`P, $CellContext`c2d3 + $CellContext`c2d3 \
$CellContext`P < 2, $CellContext`c3 + $CellContext`c3 $CellContext`P <= 
        2]], $CellContext`b1 -> ConditionalExpression[0, 
       And[
        Inequality[2, Less, $CellContext`P, Less, 3], $CellContext`c3 >= 0, 
        4 + $CellContext`c2d3 + $CellContext`c2d3 $CellContext`P >= 
        2 $CellContext`P, $CellContext`c2d3 + $CellContext`c2d3 \
$CellContext`P < 2, $CellContext`c3 + $CellContext`c3 $CellContext`P <= 
        2]], $CellContext`c1 -> ConditionalExpression[0, 
       And[
        Inequality[2, Less, $CellContext`P, Less, 3], $CellContext`c3 >= 0, 
        4 + $CellContext`c2d3 + $CellContext`c2d3 $CellContext`P >= 
        2 $CellContext`P, $CellContext`c2d3 + $CellContext`c2d3 \
$CellContext`P < 2, $CellContext`c3 + $CellContext`c3 $CellContext`P <= 
        2]], $CellContext`d1 -> 
     ConditionalExpression[-$CellContext`c3 + 2/(1 + $CellContext`P), 
       And[
        Inequality[2, Less, $CellContext`P, Less, 3], $CellContext`c3 >= 0, 
        4 + $CellContext`c2d3 + $CellContext`c2d3 $CellContext`P >= 
        2 $CellContext`P, $CellContext`c2d3 + $CellContext`c2d3 \
$CellContext`P < 2, $CellContext`c3 + $CellContext`c3 $CellContext`P <= 
        2]], $CellContext`a2 -> ConditionalExpression[0, 
       And[
        Inequality[2, Less, $CellContext`P, Less, 3], $CellContext`c3 >= 0, 
        4 + $CellContext`c2d3 + $CellContext`c2d3 $CellContext`P >= 
        2 $CellContext`P, $CellContext`c2d3 + $CellContext`c2d3 \
$CellContext`P < 2, $CellContext`c3 + $CellContext`c3 $CellContext`P <= 
        2]], $CellContext`b2 -> ConditionalExpression[0, 
       And[
        Inequality[2, Less, $CellContext`P, Less, 3], $CellContext`c3 >= 0, 
        4 + $CellContext`c2d3 + $CellContext`c2d3 $CellContext`P >= 
        2 $CellContext`P, $CellContext`c2d3 + $CellContext`c2d3 \
$CellContext`P < 2, $CellContext`c3 + $CellContext`c3 $CellContext`P <= 
        2]], $CellContext`d2 -> 
     ConditionalExpression[2 (-2 + $CellContext`P)/(1 + $CellContext`P), 
       And[
        Inequality[2, Less, $CellContext`P, Less, 3], $CellContext`c3 >= 0, 
        4 + $CellContext`c2d3 + $CellContext`c2d3 $CellContext`P >= 
        2 $CellContext`P, $CellContext`c2d3 + $CellContext`c2d3 \
$CellContext`P < 2, $CellContext`c3 + $CellContext`c3 $CellContext`P <= 
        2]], $CellContext`b3 -> ConditionalExpression[2/(1 + $CellContext`P), 
       And[
        Inequality[2, Less, $CellContext`P, Less, 3], $CellContext`c3 >= 0, 
        4 + $CellContext`c2d3 + $CellContext`c2d3 $CellContext`P >= 
        2 $CellContext`P, $CellContext`c2d3 + $CellContext`c2d3 \
$CellContext`P < 2, $CellContext`c3 + $CellContext`c3 $CellContext`P <= 2]]}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.703937875183366*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "1", "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "3", "\[InvisibleSpace]", "2", "\[InvisibleSpace]", 
   "2", "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\"\\n\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"a1", "\[Rule]", 
       RowBox[{"ConditionalExpression", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"2", "<", "P", "<", "3"}], "&&", 
          RowBox[{"c3", "\[GreaterEqual]", "0"}], "&&", 
          RowBox[{
           RowBox[{"4", "+", "c2d3", "+", 
            RowBox[{"c2d3", " ", "P"}]}], "\[GreaterEqual]", 
           RowBox[{"2", " ", "P"}]}], "&&", 
          RowBox[{
           RowBox[{"c2d3", "+", 
            RowBox[{"c2d3", " ", "P"}]}], "<", "2"}], "&&", 
          RowBox[{
           RowBox[{"4", "+", "c3", "+", 
            RowBox[{"c3", " ", "P"}]}], "\[LessEqual]", 
           RowBox[{"2", " ", "P"}]}]}]}], "]"}]}], ",", 
      RowBox[{"b1", "\[Rule]", 
       RowBox[{"ConditionalExpression", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"2", "<", "P", "<", "3"}], "&&", 
          RowBox[{"c3", "\[GreaterEqual]", "0"}], "&&", 
          RowBox[{
           RowBox[{"4", "+", "c2d3", "+", 
            RowBox[{"c2d3", " ", "P"}]}], "\[GreaterEqual]", 
           RowBox[{"2", " ", "P"}]}], "&&", 
          RowBox[{
           RowBox[{"c2d3", "+", 
            RowBox[{"c2d3", " ", "P"}]}], "<", "2"}], "&&", 
          RowBox[{
           RowBox[{"4", "+", "c3", "+", 
            RowBox[{"c3", " ", "P"}]}], "\[LessEqual]", 
           RowBox[{"2", " ", "P"}]}]}]}], "]"}]}], ",", 
      RowBox[{"c1", "\[Rule]", 
       RowBox[{"ConditionalExpression", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"2", "<", "P", "<", "3"}], "&&", 
          RowBox[{"c3", "\[GreaterEqual]", "0"}], "&&", 
          RowBox[{
           RowBox[{"4", "+", "c2d3", "+", 
            RowBox[{"c2d3", " ", "P"}]}], "\[GreaterEqual]", 
           RowBox[{"2", " ", "P"}]}], "&&", 
          RowBox[{
           RowBox[{"c2d3", "+", 
            RowBox[{"c2d3", " ", "P"}]}], "<", "2"}], "&&", 
          RowBox[{
           RowBox[{"4", "+", "c3", "+", 
            RowBox[{"c3", " ", "P"}]}], "\[LessEqual]", 
           RowBox[{"2", " ", "P"}]}]}]}], "]"}]}], ",", 
      RowBox[{"d1", "\[Rule]", 
       RowBox[{"ConditionalExpression", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"4", "+", "c3", "-", 
            RowBox[{"2", " ", "P"}], "+", 
            RowBox[{"c3", " ", "P"}]}], 
           RowBox[{"1", "+", "P"}]]}], ",", 
         RowBox[{
          RowBox[{"2", "<", "P", "<", "3"}], "&&", 
          RowBox[{"c3", "\[GreaterEqual]", "0"}], "&&", 
          RowBox[{
           RowBox[{"4", "+", "c2d3", "+", 
            RowBox[{"c2d3", " ", "P"}]}], "\[GreaterEqual]", 
           RowBox[{"2", " ", "P"}]}], "&&", 
          RowBox[{
           RowBox[{"c2d3", "+", 
            RowBox[{"c2d3", " ", "P"}]}], "<", "2"}], "&&", 
          RowBox[{
           RowBox[{"4", "+", "c3", "+", 
            RowBox[{"c3", " ", "P"}]}], "\[LessEqual]", 
           RowBox[{"2", " ", "P"}]}]}]}], "]"}]}], ",", 
      RowBox[{"a2", "\[Rule]", 
       RowBox[{"ConditionalExpression", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"2", "<", "P", "<", "3"}], "&&", 
          RowBox[{"c3", "\[GreaterEqual]", "0"}], "&&", 
          RowBox[{
           RowBox[{"4", "+", "c2d3", "+", 
            RowBox[{"c2d3", " ", "P"}]}], "\[GreaterEqual]", 
           RowBox[{"2", " ", "P"}]}], "&&", 
          RowBox[{
           RowBox[{"c2d3", "+", 
            RowBox[{"c2d3", " ", "P"}]}], "<", "2"}], "&&", 
          RowBox[{
           RowBox[{"4", "+", "c3", "+", 
            RowBox[{"c3", " ", "P"}]}], "\[LessEqual]", 
           RowBox[{"2", " ", "P"}]}]}]}], "]"}]}], ",", 
      RowBox[{"b2", "\[Rule]", 
       RowBox[{"ConditionalExpression", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"2", "<", "P", "<", "3"}], "&&", 
          RowBox[{"c3", "\[GreaterEqual]", "0"}], "&&", 
          RowBox[{
           RowBox[{"4", "+", "c2d3", "+", 
            RowBox[{"c2d3", " ", "P"}]}], "\[GreaterEqual]", 
           RowBox[{"2", " ", "P"}]}], "&&", 
          RowBox[{
           RowBox[{"c2d3", "+", 
            RowBox[{"c2d3", " ", "P"}]}], "<", "2"}], "&&", 
          RowBox[{
           RowBox[{"4", "+", "c3", "+", 
            RowBox[{"c3", " ", "P"}]}], "\[LessEqual]", 
           RowBox[{"2", " ", "P"}]}]}]}], "]"}]}], ",", 
      RowBox[{"d2", "\[Rule]", 
       RowBox[{"ConditionalExpression", "[", 
        RowBox[{
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "P"}], ")"}]}], 
          RowBox[{"1", "+", "P"}]], ",", 
         RowBox[{
          RowBox[{"2", "<", "P", "<", "3"}], "&&", 
          RowBox[{"c3", "\[GreaterEqual]", "0"}], "&&", 
          RowBox[{
           RowBox[{"4", "+", "c2d3", "+", 
            RowBox[{"c2d3", " ", "P"}]}], "\[GreaterEqual]", 
           RowBox[{"2", " ", "P"}]}], "&&", 
          RowBox[{
           RowBox[{"c2d3", "+", 
            RowBox[{"c2d3", " ", "P"}]}], "<", "2"}], "&&", 
          RowBox[{
           RowBox[{"4", "+", "c3", "+", 
            RowBox[{"c3", " ", "P"}]}], "\[LessEqual]", 
           RowBox[{"2", " ", "P"}]}]}]}], "]"}]}], ",", 
      RowBox[{"b3", "\[Rule]", 
       RowBox[{"ConditionalExpression", "[", 
        RowBox[{
         FractionBox["2", 
          RowBox[{"1", "+", "P"}]], ",", 
         RowBox[{
          RowBox[{"2", "<", "P", "<", "3"}], "&&", 
          RowBox[{"c3", "\[GreaterEqual]", "0"}], "&&", 
          RowBox[{
           RowBox[{"4", "+", "c2d3", "+", 
            RowBox[{"c2d3", " ", "P"}]}], "\[GreaterEqual]", 
           RowBox[{"2", " ", "P"}]}], "&&", 
          RowBox[{
           RowBox[{"c2d3", "+", 
            RowBox[{"c2d3", " ", "P"}]}], "<", "2"}], "&&", 
          RowBox[{
           RowBox[{"4", "+", "c3", "+", 
            RowBox[{"c3", " ", "P"}]}], "\[LessEqual]", 
           RowBox[{"2", " ", "P"}]}]}]}], "]"}]}]}], "}"}], "}"}]}],
  SequenceForm[
  1, 2, 3, 3, 2, 2, 2, 3, "\n", {{$CellContext`a1 -> ConditionalExpression[0, 
       And[
        Inequality[2, Less, $CellContext`P, Less, 3], $CellContext`c3 >= 0, 
        4 + $CellContext`c2d3 + $CellContext`c2d3 $CellContext`P >= 
        2 $CellContext`P, $CellContext`c2d3 + $CellContext`c2d3 \
$CellContext`P < 2, 4 + $CellContext`c3 + $CellContext`c3 $CellContext`P <= 
        2 $CellContext`P]], $CellContext`b1 -> ConditionalExpression[0, 
       And[
        Inequality[2, Less, $CellContext`P, Less, 3], $CellContext`c3 >= 0, 
        4 + $CellContext`c2d3 + $CellContext`c2d3 $CellContext`P >= 
        2 $CellContext`P, $CellContext`c2d3 + $CellContext`c2d3 \
$CellContext`P < 2, 4 + $CellContext`c3 + $CellContext`c3 $CellContext`P <= 
        2 $CellContext`P]], $CellContext`c1 -> ConditionalExpression[0, 
       And[
        Inequality[2, Less, $CellContext`P, Less, 3], $CellContext`c3 >= 0, 
        4 + $CellContext`c2d3 + $CellContext`c2d3 $CellContext`P >= 
        2 $CellContext`P, $CellContext`c2d3 + $CellContext`c2d3 \
$CellContext`P < 2, 4 + $CellContext`c3 + $CellContext`c3 $CellContext`P <= 
        2 $CellContext`P]], $CellContext`d1 -> 
     ConditionalExpression[-(1 + $CellContext`P)^(-1) (4 + $CellContext`c3 - 
        2 $CellContext`P + $CellContext`c3 $CellContext`P), 
       And[
        Inequality[2, Less, $CellContext`P, Less, 3], $CellContext`c3 >= 0, 
        4 + $CellContext`c2d3 + $CellContext`c2d3 $CellContext`P >= 
        2 $CellContext`P, $CellContext`c2d3 + $CellContext`c2d3 \
$CellContext`P < 2, 4 + $CellContext`c3 + $CellContext`c3 $CellContext`P <= 
        2 $CellContext`P]], $CellContext`a2 -> ConditionalExpression[0, 
       And[
        Inequality[2, Less, $CellContext`P, Less, 3], $CellContext`c3 >= 0, 
        4 + $CellContext`c2d3 + $CellContext`c2d3 $CellContext`P >= 
        2 $CellContext`P, $CellContext`c2d3 + $CellContext`c2d3 \
$CellContext`P < 2, 4 + $CellContext`c3 + $CellContext`c3 $CellContext`P <= 
        2 $CellContext`P]], $CellContext`b2 -> ConditionalExpression[0, 
       And[
        Inequality[2, Less, $CellContext`P, Less, 3], $CellContext`c3 >= 0, 
        4 + $CellContext`c2d3 + $CellContext`c2d3 $CellContext`P >= 
        2 $CellContext`P, $CellContext`c2d3 + $CellContext`c2d3 \
$CellContext`P < 2, 4 + $CellContext`c3 + $CellContext`c3 $CellContext`P <= 
        2 $CellContext`P]], $CellContext`d2 -> 
     ConditionalExpression[2 (-2 + $CellContext`P)/(1 + $CellContext`P), 
       And[
        Inequality[2, Less, $CellContext`P, Less, 3], $CellContext`c3 >= 0, 
        4 + $CellContext`c2d3 + $CellContext`c2d3 $CellContext`P >= 
        2 $CellContext`P, $CellContext`c2d3 + $CellContext`c2d3 \
$CellContext`P < 2, 4 + $CellContext`c3 + $CellContext`c3 $CellContext`P <= 
        2 $CellContext`P]], $CellContext`b3 -> 
     ConditionalExpression[2/(1 + $CellContext`P), 
       And[
        Inequality[2, Less, $CellContext`P, Less, 3], $CellContext`c3 >= 0, 
        4 + $CellContext`c2d3 + $CellContext`c2d3 $CellContext`P >= 
        2 $CellContext`P, $CellContext`c2d3 + $CellContext`c2d3 \
$CellContext`P < 2, 4 + $CellContext`c3 + $CellContext`c3 $CellContext`P <= 
        2 $CellContext`P]]}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.7039378769314413`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "1000", "\[InvisibleSpace]", "\<\"/4374 combinations in \"\>", 
   "\[InvisibleSpace]", 
   "0.45796422666666666666666666666666666667`8.890527798809153", 
   "\[InvisibleSpace]", "\<\" minutes.\"\>"}],
  SequenceForm[
  1000, "/4374 combinations in ", 
   0.45796422666666666666666666666666666667`8.890527798809153, " minutes."],
  Editable->False]], "Print",
 CellChangeTimes->{3.7039378810738792`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "1100", "\[InvisibleSpace]", "\<\"/4374 combinations in \"\>", 
   "\[InvisibleSpace]", 
   "0.47159921166666666666666666666666666667`8.903269314329165", 
   "\[InvisibleSpace]", "\<\" minutes.\"\>"}],
  SequenceForm[
  1100, "/4374 combinations in ", 
   0.47159921166666666666666666666666666667`8.903269314329165, " minutes."],
  Editable->False]], "Print",
 CellChangeTimes->{3.70393788189098*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "1200", "\[InvisibleSpace]", "\<\"/4374 combinations in \"\>", 
   "\[InvisibleSpace]", "0.519113555`8.94495861312611", 
   "\[InvisibleSpace]", "\<\" minutes.\"\>"}],
  SequenceForm[
  1200, "/4374 combinations in ", 0.519113555`8.94495861312611, " minutes."],
  Editable->False]], "Print",
 CellChangeTimes->{3.70393788474184*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "1", "\[InvisibleSpace]", "3", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "3", "\[InvisibleSpace]", "2", "\[InvisibleSpace]", 
   "1", "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\"\\n\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"a1", "\[Rule]", 
       RowBox[{"ConditionalExpression", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          FractionBox["7", "2"], "<", "P", "<", "4"}]}], "]"}]}], ",", 
      RowBox[{"b1", "\[Rule]", 
       RowBox[{"ConditionalExpression", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          FractionBox["7", "2"], "<", "P", "<", "4"}]}], "]"}]}], ",", 
      RowBox[{"c1", "\[Rule]", 
       RowBox[{"ConditionalExpression", "[", 
        RowBox[{"1", ",", 
         RowBox[{
          FractionBox["7", "2"], "<", "P", "<", "4"}]}], "]"}]}], ",", 
      RowBox[{"d1", "\[Rule]", 
       RowBox[{"ConditionalExpression", "[", 
        RowBox[{
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "P"}], ")"}]}], 
          RowBox[{"1", "+", "P"}]], ",", 
         RowBox[{
          FractionBox["7", "2"], "<", "P", "<", "4"}]}], "]"}]}], ",", 
      RowBox[{"a2", "\[Rule]", 
       RowBox[{"ConditionalExpression", "[", 
        RowBox[{"1", ",", 
         RowBox[{
          FractionBox["7", "2"], "<", "P", "<", "4"}]}], "]"}]}], ",", 
      RowBox[{"b2", "\[Rule]", 
       RowBox[{"ConditionalExpression", "[", 
        RowBox[{
         FractionBox["2", 
          RowBox[{"1", "+", "P"}]], ",", 
         RowBox[{
          FractionBox["7", "2"], "<", "P", "<", "4"}]}], "]"}]}], ",", 
      RowBox[{"c2d3", "\[Rule]", 
       RowBox[{"ConditionalExpression", "[", 
        RowBox[{
         FractionBox["4", 
          RowBox[{"1", "+", "P"}]], ",", 
         RowBox[{
          FractionBox["7", "2"], "<", "P", "<", "4"}]}], "]"}]}], ",", 
      RowBox[{"d2", "\[Rule]", 
       RowBox[{"ConditionalExpression", "[", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"-", "3"}], "+", "P"}], 
          RowBox[{"1", "+", "P"}]], ",", 
         RowBox[{
          FractionBox["7", "2"], "<", "P", "<", "4"}]}], "]"}]}], ",", 
      RowBox[{"b3", "\[Rule]", 
       RowBox[{"ConditionalExpression", "[", 
        RowBox[{
         FractionBox["2", 
          RowBox[{"1", "+", "P"}]], ",", 
         RowBox[{
          FractionBox["7", "2"], "<", "P", "<", "4"}]}], "]"}]}], ",", 
      RowBox[{"c3", "\[Rule]", 
       RowBox[{"ConditionalExpression", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          FractionBox["7", "2"], "<", "P", "<", "4"}]}], "]"}]}]}], "}"}], 
    "}"}]}],
  SequenceForm[
  1, 3, 2, 3, 2, 1, 1, 3, "\n", {{$CellContext`a1 -> ConditionalExpression[0, 
       Inequality[
        Rational[7, 2], Less, $CellContext`P, Less, 4]], $CellContext`b1 -> 
     ConditionalExpression[0, 
       Inequality[
        Rational[7, 2], Less, $CellContext`P, Less, 4]], $CellContext`c1 -> 
     ConditionalExpression[1, 
       Inequality[
        Rational[7, 2], Less, $CellContext`P, Less, 4]], $CellContext`d1 -> 
     ConditionalExpression[2 (-2 + $CellContext`P)/(1 + $CellContext`P), 
       Inequality[
        Rational[7, 2], Less, $CellContext`P, Less, 4]], $CellContext`a2 -> 
     ConditionalExpression[1, 
       Inequality[
        Rational[7, 2], Less, $CellContext`P, Less, 4]], $CellContext`b2 -> 
     ConditionalExpression[2/(1 + $CellContext`P), 
       Inequality[
        Rational[7, 2], Less, $CellContext`P, Less, 4]], $CellContext`c2d3 -> 
     ConditionalExpression[4/(1 + $CellContext`P), 
       Inequality[
        Rational[7, 2], Less, $CellContext`P, Less, 4]], $CellContext`d2 -> 
     ConditionalExpression[(-3 + $CellContext`P)/(1 + $CellContext`P), 
       Inequality[
        Rational[7, 2], Less, $CellContext`P, Less, 4]], $CellContext`b3 -> 
     ConditionalExpression[2/(1 + $CellContext`P), 
       Inequality[
        Rational[7, 2], Less, $CellContext`P, Less, 4]], $CellContext`c3 -> 
     ConditionalExpression[0, 
       Inequality[
        Rational[7, 2], Less, $CellContext`P, Less, 4]]}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.703937886292531*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "1", "\[InvisibleSpace]", "3", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "3", "\[InvisibleSpace]", "2", "\[InvisibleSpace]", 
   "3", "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\"\\n\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"a1", "\[Rule]", 
       RowBox[{"ConditionalExpression", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             SqrtBox["97"]}], ")"}]}], "<", "P", "<", 
          FractionBox["7", "2"]}]}], "]"}]}], ",", 
      RowBox[{"b1", "\[Rule]", 
       RowBox[{"ConditionalExpression", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             SqrtBox["97"]}], ")"}]}], "<", "P", "<", 
          FractionBox["7", "2"]}]}], "]"}]}], ",", 
      RowBox[{"c1", "\[Rule]", 
       RowBox[{"ConditionalExpression", "[", 
        RowBox[{"1", ",", 
         RowBox[{
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             SqrtBox["97"]}], ")"}]}], "<", "P", "<", 
          FractionBox["7", "2"]}]}], "]"}]}], ",", 
      RowBox[{"d1", "\[Rule]", 
       RowBox[{"ConditionalExpression", "[", 
        RowBox[{
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "P"}], ")"}]}], 
          RowBox[{"1", "+", "P"}]], ",", 
         RowBox[{
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             SqrtBox["97"]}], ")"}]}], "<", "P", "<", 
          FractionBox["7", "2"]}]}], "]"}]}], ",", 
      RowBox[{"a2", "\[Rule]", 
       RowBox[{"ConditionalExpression", "[", 
        RowBox[{
         FractionBox[
          RowBox[{"5", "-", "P"}], "2"], ",", 
         RowBox[{
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             SqrtBox["97"]}], ")"}]}], "<", "P", "<", 
          FractionBox["7", "2"]}]}], "]"}]}], ",", 
      RowBox[{"b2", "\[Rule]", 
       RowBox[{"ConditionalExpression", "[", 
        RowBox[{
         FractionBox[
          RowBox[{"5", "-", "P"}], 
          RowBox[{"1", "+", "P"}]], ",", 
         RowBox[{
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             SqrtBox["97"]}], ")"}]}], "<", "P", "<", 
          FractionBox["7", "2"]}]}], "]"}]}], ",", 
      RowBox[{"c2d3", "\[Rule]", 
       RowBox[{"ConditionalExpression", "[", 
        RowBox[{
         FractionBox[
          RowBox[{"7", "+", "P"}], 
          RowBox[{"3", "+", 
           RowBox[{"3", " ", "P"}]}]], ",", 
         RowBox[{
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             SqrtBox["97"]}], ")"}]}], "<", "P", "<", 
          FractionBox["7", "2"]}]}], "]"}]}], ",", 
      RowBox[{"d2", "\[Rule]", 
       RowBox[{"ConditionalExpression", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             SqrtBox["97"]}], ")"}]}], "<", "P", "<", 
          FractionBox["7", "2"]}]}], "]"}]}], ",", 
      RowBox[{"b3", "\[Rule]", 
       RowBox[{"ConditionalExpression", "[", 
        RowBox[{
         FractionBox[
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "P"}], ")"}]}], 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "P"}], ")"}]}]], ",", 
         RowBox[{
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             SqrtBox["97"]}], ")"}]}], "<", "P", "<", 
          FractionBox["7", "2"]}]}], "]"}]}], ",", 
      RowBox[{"c3", "\[Rule]", 
       RowBox[{"ConditionalExpression", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             SqrtBox["97"]}], ")"}]}], "<", "P", "<", 
          FractionBox["7", "2"]}]}], "]"}]}]}], "}"}], "}"}]}],
  SequenceForm[
  1, 3, 2, 3, 2, 3, 1, 2, "\n", {{$CellContext`a1 -> ConditionalExpression[0, 
       Inequality[
       Rational[1, 4] (3 + 97^Rational[1, 2]), Less, $CellContext`P, Less, 
        Rational[7, 2]]], $CellContext`b1 -> ConditionalExpression[0, 
       Inequality[
       Rational[1, 4] (3 + 97^Rational[1, 2]), Less, $CellContext`P, Less, 
        Rational[7, 2]]], $CellContext`c1 -> ConditionalExpression[1, 
       Inequality[
       Rational[1, 4] (3 + 97^Rational[1, 2]), Less, $CellContext`P, Less, 
        Rational[7, 2]]], $CellContext`d1 -> 
     ConditionalExpression[2 (-2 + $CellContext`P)/(1 + $CellContext`P), 
       Inequality[
       Rational[1, 4] (3 + 97^Rational[1, 2]), Less, $CellContext`P, Less, 
        Rational[7, 2]]], $CellContext`a2 -> 
     ConditionalExpression[Rational[1, 2] (5 - $CellContext`P), 
       Inequality[
       Rational[1, 4] (3 + 97^Rational[1, 2]), Less, $CellContext`P, Less, 
        Rational[7, 2]]], $CellContext`b2 -> 
     ConditionalExpression[(5 - $CellContext`P)/(1 + $CellContext`P), 
       Inequality[
       Rational[1, 4] (3 + 97^Rational[1, 2]), Less, $CellContext`P, Less, 
        Rational[7, 2]]], $CellContext`c2d3 -> 
     ConditionalExpression[(7 + $CellContext`P)/(3 + 3 $CellContext`P), 
       Inequality[
       Rational[1, 4] (3 + 97^Rational[1, 2]), Less, $CellContext`P, Less, 
        Rational[7, 2]]], $CellContext`d2 -> ConditionalExpression[0, 
       Inequality[
       Rational[1, 4] (3 + 97^Rational[1, 2]), Less, $CellContext`P, Less, 
        Rational[7, 2]]], $CellContext`b3 -> 
     ConditionalExpression[
      Rational[4, 3] (-2 + $CellContext`P)/(1 + $CellContext`P), 
       Inequality[
       Rational[1, 4] (3 + 97^Rational[1, 2]), Less, $CellContext`P, Less, 
        Rational[7, 2]]], $CellContext`c3 -> ConditionalExpression[0, 
       Inequality[
       Rational[1, 4] (3 + 97^Rational[1, 2]), Less, $CellContext`P, Less, 
        Rational[7, 2]]]}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.7039378886493206`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "1", "\[InvisibleSpace]", "3", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "3", "\[InvisibleSpace]", "2", "\[InvisibleSpace]", 
   "3", "\[InvisibleSpace]", "3", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\"\\n\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"a1", "\[Rule]", 
       RowBox[{"ConditionalExpression", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             SqrtBox["97"]}], ")"}]}], "<", "P", "<", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             SqrtBox["15"]}], ")"}]}]}]}], "]"}]}], ",", 
      RowBox[{"b1", "\[Rule]", 
       RowBox[{"ConditionalExpression", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             SqrtBox["97"]}], ")"}]}], "<", "P", "<", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             SqrtBox["15"]}], ")"}]}]}]}], "]"}]}], ",", 
      RowBox[{"c1", "\[Rule]", 
       RowBox[{"ConditionalExpression", "[", 
        RowBox[{
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"6", "-", 
             RowBox[{"2", " ", "P"}], "+", 
             SuperscriptBox["P", "2"], "-", 
             SqrtBox[
              RowBox[{"12", "+", 
               RowBox[{"12", " ", "P"}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["P", "2"]}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["P", "3"]}], "+", 
               SuperscriptBox["P", "4"]}]]}], ")"}]}], 
          RowBox[{
           RowBox[{"-", "2"}], "-", 
           RowBox[{"4", " ", "P"}], "+", 
           SuperscriptBox["P", "2"], "+", 
           SqrtBox[
            RowBox[{"12", "+", 
             RowBox[{"12", " ", "P"}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["P", "2"]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["P", "3"]}], "+", 
             SuperscriptBox["P", "4"]}]]}]], ",", 
         RowBox[{
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             SqrtBox["97"]}], ")"}]}], "<", "P", "<", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             SqrtBox["15"]}], ")"}]}]}]}], "]"}]}], ",", 
      RowBox[{"d1", "\[Rule]", 
       RowBox[{"ConditionalExpression", "[", 
        RowBox[{
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "P"}], ")"}]}], 
          RowBox[{"1", "+", "P"}]], ",", 
         RowBox[{
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             SqrtBox["97"]}], ")"}]}], "<", "P", "<", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             SqrtBox["15"]}], ")"}]}]}]}], "]"}]}], ",", 
      RowBox[{"a2", "\[Rule]", 
       RowBox[{"ConditionalExpression", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"2", "-", 
            RowBox[{"6", " ", 
             SuperscriptBox["P", "2"]}], "+", 
            SuperscriptBox["P", "3"], "+", 
            RowBox[{"P", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               SqrtBox[
                RowBox[{"12", "+", 
                 RowBox[{"12", " ", "P"}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["P", "2"]}], "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["P", "3"]}], "+", 
                 SuperscriptBox["P", "4"]}]]}], ")"}]}]}], 
           RowBox[{
            RowBox[{"-", "4"}], "-", 
            RowBox[{"2", " ", "P"}], "+", 
            SuperscriptBox["P", "2"], "+", 
            SqrtBox[
             RowBox[{"12", "+", 
              RowBox[{"12", " ", "P"}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["P", "2"]}], "-", 
              RowBox[{"4", " ", 
               SuperscriptBox["P", "3"]}], "+", 
              SuperscriptBox["P", "4"]}]]}]]}], ",", 
         RowBox[{
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             SqrtBox["97"]}], ")"}]}], "<", "P", "<", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             SqrtBox["15"]}], ")"}]}]}]}], "]"}]}], ",", 
      RowBox[{"b2", "\[Rule]", 
       RowBox[{"ConditionalExpression", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"2", "-", 
              RowBox[{"6", " ", 
               SuperscriptBox["P", "2"]}], "+", 
              SuperscriptBox["P", "3"], "+", 
              RowBox[{"P", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", 
                 SqrtBox[
                  RowBox[{"12", "+", 
                   RowBox[{"12", " ", "P"}], "+", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["P", "2"]}], "-", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["P", "3"]}], "+", 
                   SuperscriptBox["P", "4"]}]]}], ")"}]}]}], ")"}]}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", "P"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "-", 
              RowBox[{"2", " ", "P"}], "+", 
              SuperscriptBox["P", "2"], "+", 
              SqrtBox[
               RowBox[{"12", "+", 
                RowBox[{"12", " ", "P"}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["P", "2"]}], "-", 
                RowBox[{"4", " ", 
                 SuperscriptBox["P", "3"]}], "+", 
                SuperscriptBox["P", "4"]}]]}], ")"}]}]]}], ",", 
         RowBox[{
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             SqrtBox["97"]}], ")"}]}], "<", "P", "<", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             SqrtBox["15"]}], ")"}]}]}]}], "]"}]}], ",", 
      RowBox[{"c2d3", "\[Rule]", 
       RowBox[{"ConditionalExpression", "[", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", 
            SuperscriptBox["P", "2"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["P", "3"]}], "-", 
           RowBox[{"4", " ", "P", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "6"}], "+", 
              SqrtBox[
               RowBox[{"12", "+", 
                RowBox[{"12", " ", "P"}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["P", "2"]}], "-", 
                RowBox[{"4", " ", 
                 SuperscriptBox["P", "3"]}], "+", 
                SuperscriptBox["P", "4"]}]]}], ")"}]}], "-", 
           RowBox[{"6", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", 
              SqrtBox[
               RowBox[{"12", "+", 
                RowBox[{"12", " ", "P"}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["P", "2"]}], "-", 
                RowBox[{"4", " ", 
                 SuperscriptBox["P", "3"]}], "+", 
                SuperscriptBox["P", "4"]}]]}], ")"}]}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "P"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "P"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "-", 
             RowBox[{"2", " ", "P"}], "+", 
             SuperscriptBox["P", "2"], "+", 
             SqrtBox[
              RowBox[{"12", "+", 
               RowBox[{"12", " ", "P"}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["P", "2"]}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["P", "3"]}], "+", 
               SuperscriptBox["P", "4"]}]]}], ")"}]}]], ",", 
         RowBox[{
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             SqrtBox["97"]}], ")"}]}], "<", "P", "<", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             SqrtBox["15"]}], ")"}]}]}]}], "]"}]}], ",", 
      RowBox[{"d2", "\[Rule]", 
       RowBox[{"ConditionalExpression", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             SqrtBox["97"]}], ")"}]}], "<", "P", "<", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             SqrtBox["15"]}], ")"}]}]}]}], "]"}]}], ",", 
      RowBox[{"b3", "\[Rule]", 
       RowBox[{"ConditionalExpression", "[", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"-", "2"}], "-", 
           RowBox[{"4", " ", "P"}], "+", 
           SuperscriptBox["P", "2"], "+", 
           SqrtBox[
            RowBox[{"12", "+", 
             RowBox[{"12", " ", "P"}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["P", "2"]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["P", "3"]}], "+", 
             SuperscriptBox["P", "4"]}]]}], 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["P", "2"]}]], ",", 
         RowBox[{
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             SqrtBox["97"]}], ")"}]}], "<", "P", "<", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             SqrtBox["15"]}], ")"}]}]}]}], "]"}]}], ",", 
      RowBox[{"c3", "\[Rule]", 
       RowBox[{"ConditionalExpression", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             SqrtBox["97"]}], ")"}]}], "<", "P", "<", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             SqrtBox["15"]}], ")"}]}]}]}], "]"}]}]}], "}"}], "}"}]}],
  SequenceForm[
  1, 3, 2, 3, 2, 3, 3, 2, "\n", {{$CellContext`a1 -> ConditionalExpression[0, 
       Inequality[
       Rational[1, 4] (3 + 97^Rational[1, 2]), Less, $CellContext`P, Less, 
        Rational[1, 2] (3 + 15^Rational[1, 2])]], $CellContext`b1 -> 
     ConditionalExpression[0, 
       Inequality[
       Rational[1, 4] (3 + 97^Rational[1, 2]), Less, $CellContext`P, Less, 
        Rational[1, 2] (3 + 15^Rational[1, 2])]], $CellContext`c1 -> 
     ConditionalExpression[
      2 (6 - 2 $CellContext`P + $CellContext`P^2 - (12 + 12 $CellContext`P + 
         4 $CellContext`P^2 - 4 $CellContext`P^3 + $CellContext`P^4)^
        Rational[1, 2])/(-2 - 
       4 $CellContext`P + $CellContext`P^2 + (12 + 12 $CellContext`P + 
         4 $CellContext`P^2 - 4 $CellContext`P^3 + $CellContext`P^4)^
        Rational[1, 2]), 
       Inequality[
       Rational[1, 4] (3 + 97^Rational[1, 2]), Less, $CellContext`P, Less, 
        Rational[1, 2] (3 + 15^Rational[1, 2])]], $CellContext`d1 -> 
     ConditionalExpression[2 (-2 + $CellContext`P)/(1 + $CellContext`P), 
       Inequality[
       Rational[1, 4] (3 + 97^Rational[1, 2]), Less, $CellContext`P, Less, 
        Rational[1, 2] (3 + 15^Rational[1, 2])]], $CellContext`a2 -> 
     ConditionalExpression[-(-4 - 
         2 $CellContext`P + $CellContext`P^2 + (12 + 12 $CellContext`P + 
           4 $CellContext`P^2 - 4 $CellContext`P^3 + $CellContext`P^4)^
          Rational[1, 2])^(-1) (2 - 
        6 $CellContext`P^2 + $CellContext`P^3 + $CellContext`P (-2 + (12 + 
            12 $CellContext`P + 4 $CellContext`P^2 - 
            4 $CellContext`P^3 + $CellContext`P^4)^Rational[1, 2])), 
       Inequality[
       Rational[1, 4] (3 + 97^Rational[1, 2]), Less, $CellContext`P, Less, 
        Rational[1, 2] (3 + 15^Rational[1, 2])]], $CellContext`b2 -> 
     ConditionalExpression[(-2) (1 + $CellContext`P)^(-1) (-4 - 
         2 $CellContext`P + $CellContext`P^2 + (12 + 12 $CellContext`P + 
           4 $CellContext`P^2 - 4 $CellContext`P^3 + $CellContext`P^4)^
          Rational[1, 2])^(-1) (2 - 
        6 $CellContext`P^2 + $CellContext`P^3 + $CellContext`P (-2 + (12 + 
            12 $CellContext`P + 4 $CellContext`P^2 - 
            4 $CellContext`P^3 + $CellContext`P^4)^Rational[1, 2])), 
       Inequality[
       Rational[1, 4] (3 + 97^Rational[1, 2]), Less, $CellContext`P, Less, 
        Rational[1, 2] (3 + 15^Rational[1, 2])]], $CellContext`c2d3 -> 
     ConditionalExpression[(-1 + $CellContext`P)^(-1) (
         1 + $CellContext`P)^(-1) (-4 - 
         2 $CellContext`P + $CellContext`P^2 + (12 + 12 $CellContext`P + 
           4 $CellContext`P^2 - 4 $CellContext`P^3 + $CellContext`P^4)^
          Rational[1, 2])^(-1) ((-2) $CellContext`P^2 + 4 $CellContext`P^3 - 
        4 $CellContext`P (-6 + (12 + 12 $CellContext`P + 4 $CellContext`P^2 - 
           4 $CellContext`P^3 + $CellContext`P^4)^Rational[1, 2]) - 
        6 (-4 + (12 + 12 $CellContext`P + 4 $CellContext`P^2 - 
           4 $CellContext`P^3 + $CellContext`P^4)^Rational[1, 2])), 
       Inequality[
       Rational[1, 4] (3 + 97^Rational[1, 2]), Less, $CellContext`P, Less, 
        Rational[1, 2] (3 + 15^Rational[1, 2])]], $CellContext`d2 -> 
     ConditionalExpression[0, 
       Inequality[
       Rational[1, 4] (3 + 97^Rational[1, 2]), Less, $CellContext`P, Less, 
        Rational[1, 2] (3 + 15^Rational[1, 2])]], $CellContext`b3 -> 
     ConditionalExpression[(-1 + $CellContext`P^2)^(-1) (-2 - 
        4 $CellContext`P + $CellContext`P^2 + (12 + 12 $CellContext`P + 
          4 $CellContext`P^2 - 4 $CellContext`P^3 + $CellContext`P^4)^
         Rational[1, 2]), 
       Inequality[
       Rational[1, 4] (3 + 97^Rational[1, 2]), Less, $CellContext`P, Less, 
        Rational[1, 2] (3 + 15^Rational[1, 2])]], $CellContext`c3 -> 
     ConditionalExpression[0, 
       Inequality[
       Rational[1, 4] (3 + 97^Rational[1, 2]), Less, $CellContext`P, Less, 
        Rational[1, 2] (3 + 15^Rational[1, 2])]]}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.703937892729601*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "1", "\[InvisibleSpace]", "3", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "3", "\[InvisibleSpace]", "2", "\[InvisibleSpace]", 
   "3", "\[InvisibleSpace]", "3", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\"\\n\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"a1", "\[Rule]", 
       RowBox[{"ConditionalExpression", "[", 
        RowBox[{"0", ",", 
         RowBox[{"3", "<", "P", "<", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             SqrtBox["15"]}], ")"}]}]}]}], "]"}]}], ",", 
      RowBox[{"b1", "\[Rule]", 
       RowBox[{"ConditionalExpression", "[", 
        RowBox[{"0", ",", 
         RowBox[{"3", "<", "P", "<", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             SqrtBox["15"]}], ")"}]}]}]}], "]"}]}], ",", 
      RowBox[{"c1", "\[Rule]", 
       RowBox[{"ConditionalExpression", "[", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", "P"}], ")"}]}], ",", 
         RowBox[{"3", "<", "P", "<", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             SqrtBox["15"]}], ")"}]}]}]}], "]"}]}], ",", 
      RowBox[{"d1", "\[Rule]", 
       RowBox[{"ConditionalExpression", "[", 
        RowBox[{
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "P"}], ")"}]}], 
          RowBox[{"1", "+", "P"}]], ",", 
         RowBox[{"3", "<", "P", "<", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             SqrtBox["15"]}], ")"}]}]}]}], "]"}]}], ",", 
      RowBox[{"a2", "\[Rule]", 
       RowBox[{"ConditionalExpression", "[", 
        RowBox[{
         FractionBox["1", "2"], ",", 
         RowBox[{"3", "<", "P", "<", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             SqrtBox["15"]}], ")"}]}]}]}], "]"}]}], ",", 
      RowBox[{"b2", "\[Rule]", 
       RowBox[{"ConditionalExpression", "[", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"1", "+", "P"}]], ",", 
         RowBox[{"3", "<", "P", "<", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             SqrtBox["15"]}], ")"}]}]}]}], "]"}]}], ",", 
      RowBox[{"c2d3", "\[Rule]", 
       RowBox[{"ConditionalExpression", "[", 
        RowBox[{
         FractionBox["3", 
          RowBox[{"1", "+", "P"}]], ",", 
         RowBox[{"3", "<", "P", "<", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             SqrtBox["15"]}], ")"}]}]}]}], "]"}]}], ",", 
      RowBox[{"d2", "\[Rule]", 
       RowBox[{"ConditionalExpression", "[", 
        RowBox[{
         FractionBox[
          RowBox[{"3", "+", 
           RowBox[{"6", " ", "P"}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["P", "2"]}]}], 
          RowBox[{"1", "+", "P"}]], ",", 
         RowBox[{"3", "<", "P", "<", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             SqrtBox["15"]}], ")"}]}]}]}], "]"}]}], ",", 
      RowBox[{"b3", "\[Rule]", 
       RowBox[{"ConditionalExpression", "[", 
        RowBox[{
         FractionBox["2", 
          RowBox[{"1", "+", "P"}]], ",", 
         RowBox[{"3", "<", "P", "<", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             SqrtBox["15"]}], ")"}]}]}]}], "]"}]}], ",", 
      RowBox[{"c3", "\[Rule]", 
       RowBox[{"ConditionalExpression", "[", 
        RowBox[{"0", ",", 
         RowBox[{"3", "<", "P", "<", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             SqrtBox["15"]}], ")"}]}]}]}], "]"}]}]}], "}"}], "}"}]}],
  SequenceForm[
  1, 3, 2, 3, 2, 3, 3, 3, "\n", {{$CellContext`a1 -> ConditionalExpression[0, 
       Inequality[
       3, Less, $CellContext`P, Less, 
        Rational[1, 2] (3 + 15^Rational[1, 2])]], $CellContext`b1 -> 
     ConditionalExpression[0, 
       Inequality[
       3, Less, $CellContext`P, Less, 
        Rational[1, 2] (3 + 15^Rational[1, 2])]], $CellContext`c1 -> 
     ConditionalExpression[2 (-3 + $CellContext`P), 
       Inequality[
       3, Less, $CellContext`P, Less, 
        Rational[1, 2] (3 + 15^Rational[1, 2])]], $CellContext`d1 -> 
     ConditionalExpression[2 (-2 + $CellContext`P)/(1 + $CellContext`P), 
       Inequality[
       3, Less, $CellContext`P, Less, 
        Rational[1, 2] (3 + 15^Rational[1, 2])]], $CellContext`a2 -> 
     ConditionalExpression[
       Rational[1, 2], 
       Inequality[
       3, Less, $CellContext`P, Less, 
        Rational[1, 2] (3 + 15^Rational[1, 2])]], $CellContext`b2 -> 
     ConditionalExpression[(1 + $CellContext`P)^(-1), 
       Inequality[
       3, Less, $CellContext`P, Less, 
        Rational[1, 2] (3 + 15^Rational[1, 2])]], $CellContext`c2d3 -> 
     ConditionalExpression[3/(1 + $CellContext`P), 
       Inequality[
       3, Less, $CellContext`P, Less, 
        Rational[1, 2] (3 + 15^Rational[1, 2])]], $CellContext`d2 -> 
     ConditionalExpression[(1 + $CellContext`P)^(-1) (3 + 6 $CellContext`P - 
        2 $CellContext`P^2), 
       Inequality[
       3, Less, $CellContext`P, Less, 
        Rational[1, 2] (3 + 15^Rational[1, 2])]], $CellContext`b3 -> 
     ConditionalExpression[2/(1 + $CellContext`P), 
       Inequality[
       3, Less, $CellContext`P, Less, 
        Rational[1, 2] (3 + 15^Rational[1, 2])]], $CellContext`c3 -> 
     ConditionalExpression[0, 
       Inequality[
       3, Less, $CellContext`P, Less, 
        Rational[1, 2] (3 + 15^Rational[1, 2])]]}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.703937893807414*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "1300", "\[InvisibleSpace]", "\<\"/4374 combinations in \"\>", 
   "\[InvisibleSpace]", 
   "0.67058936666666666666666666666666666667`9.0561529065504", 
   "\[InvisibleSpace]", "\<\" minutes.\"\>"}],
  SequenceForm[
  1300, "/4374 combinations in ", 
   0.67058936666666666666666666666666666667`9.0561529065504, " minutes."],
  Editable->False]], "Print",
 CellChangeTimes->{3.703937893830389*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "1400", "\[InvisibleSpace]", "\<\"/4374 combinations in \"\>", 
   "\[InvisibleSpace]", 
   "0.81914204833333333333333333333333333333`9.143055463659673", 
   "\[InvisibleSpace]", "\<\" minutes.\"\>"}],
  SequenceForm[
  1400, "/4374 combinations in ", 
   0.81914204833333333333333333333333333333`9.143055463659673, " minutes."],
  Editable->False]], "Print",
 CellChangeTimes->{3.703937902744549*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "1", "\[InvisibleSpace]", "3", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "3", "\[InvisibleSpace]", "1", "\[InvisibleSpace]", 
   "2", "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\"\\n\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"a1", "\[Rule]", 
       RowBox[{"ConditionalExpression", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"P", "<", "3"}], "&&", 
          RowBox[{"P", ">", "2"}], "&&", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"c3", "+", "d1"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "P"}], ")"}]}], "<", "2"}], "&&", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"c3", "\[GreaterEqual]", "0"}], "&&", 
              RowBox[{
               RowBox[{"4", "+", "d1", "+", 
                RowBox[{"d1", " ", "P"}]}], ">", 
               RowBox[{"2", " ", "P"}]}]}], ")"}], "||", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"d1", "\[GreaterEqual]", "0"}], "&&", 
              RowBox[{
               RowBox[{"4", "+", "d1", "+", 
                RowBox[{"d1", " ", "P"}]}], "\[LessEqual]", 
               RowBox[{"2", " ", "P"}]}], "&&", 
              RowBox[{
               RowBox[{"4", "+", "c3", "+", "d1", "+", 
                RowBox[{"c3", " ", "P"}], "+", 
                RowBox[{"d1", " ", "P"}]}], ">", 
               RowBox[{"2", " ", "P"}]}]}], ")"}]}], ")"}]}]}], "]"}]}], ",", 
      RowBox[{"b1", "\[Rule]", 
       RowBox[{"ConditionalExpression", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"P", "<", "3"}], "&&", 
          RowBox[{"P", ">", "2"}], "&&", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"c3", "+", "d1"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "P"}], ")"}]}], "<", "2"}], "&&", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"c3", "\[GreaterEqual]", "0"}], "&&", 
              RowBox[{
               RowBox[{"4", "+", "d1", "+", 
                RowBox[{"d1", " ", "P"}]}], ">", 
               RowBox[{"2", " ", "P"}]}]}], ")"}], "||", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"d1", "\[GreaterEqual]", "0"}], "&&", 
              RowBox[{
               RowBox[{"4", "+", "d1", "+", 
                RowBox[{"d1", " ", "P"}]}], "\[LessEqual]", 
               RowBox[{"2", " ", "P"}]}], "&&", 
              RowBox[{
               RowBox[{"4", "+", "c3", "+", "d1", "+", 
                RowBox[{"c3", " ", "P"}], "+", 
                RowBox[{"d1", " ", "P"}]}], ">", 
               RowBox[{"2", " ", "P"}]}]}], ")"}]}], ")"}]}]}], "]"}]}], ",", 
      RowBox[{"c1", "\[Rule]", 
       RowBox[{"ConditionalExpression", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"P", "<", "3"}], "&&", 
          RowBox[{"P", ">", "2"}], "&&", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"c3", "+", "d1"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "P"}], ")"}]}], "<", "2"}], "&&", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"c3", "\[GreaterEqual]", "0"}], "&&", 
              RowBox[{
               RowBox[{"4", "+", "d1", "+", 
                RowBox[{"d1", " ", "P"}]}], ">", 
               RowBox[{"2", " ", "P"}]}]}], ")"}], "||", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"d1", "\[GreaterEqual]", "0"}], "&&", 
              RowBox[{
               RowBox[{"4", "+", "d1", "+", 
                RowBox[{"d1", " ", "P"}]}], "\[LessEqual]", 
               RowBox[{"2", " ", "P"}]}], "&&", 
              RowBox[{
               RowBox[{"4", "+", "c3", "+", "d1", "+", 
                RowBox[{"c3", " ", "P"}], "+", 
                RowBox[{"d1", " ", "P"}]}], ">", 
               RowBox[{"2", " ", "P"}]}]}], ")"}]}], ")"}]}]}], "]"}]}], ",", 
      RowBox[{"a2", "\[Rule]", 
       RowBox[{"ConditionalExpression", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"P", "<", "3"}], "&&", 
          RowBox[{"P", ">", "2"}], "&&", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"c3", "+", "d1"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "P"}], ")"}]}], "<", "2"}], "&&", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"c3", "\[GreaterEqual]", "0"}], "&&", 
              RowBox[{
               RowBox[{"4", "+", "d1", "+", 
                RowBox[{"d1", " ", "P"}]}], ">", 
               RowBox[{"2", " ", "P"}]}]}], ")"}], "||", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"d1", "\[GreaterEqual]", "0"}], "&&", 
              RowBox[{
               RowBox[{"4", "+", "d1", "+", 
                RowBox[{"d1", " ", "P"}]}], "\[LessEqual]", 
               RowBox[{"2", " ", "P"}]}], "&&", 
              RowBox[{
               RowBox[{"4", "+", "c3", "+", "d1", "+", 
                RowBox[{"c3", " ", "P"}], "+", 
                RowBox[{"d1", " ", "P"}]}], ">", 
               RowBox[{"2", " ", "P"}]}]}], ")"}]}], ")"}]}]}], "]"}]}], ",", 
      RowBox[{"b2", "\[Rule]", 
       RowBox[{"ConditionalExpression", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"P", "<", "3"}], "&&", 
          RowBox[{"P", ">", "2"}], "&&", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"c3", "+", "d1"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "P"}], ")"}]}], "<", "2"}], "&&", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"c3", "\[GreaterEqual]", "0"}], "&&", 
              RowBox[{
               RowBox[{"4", "+", "d1", "+", 
                RowBox[{"d1", " ", "P"}]}], ">", 
               RowBox[{"2", " ", "P"}]}]}], ")"}], "||", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"d1", "\[GreaterEqual]", "0"}], "&&", 
              RowBox[{
               RowBox[{"4", "+", "d1", "+", 
                RowBox[{"d1", " ", "P"}]}], "\[LessEqual]", 
               RowBox[{"2", " ", "P"}]}], "&&", 
              RowBox[{
               RowBox[{"4", "+", "c3", "+", "d1", "+", 
                RowBox[{"c3", " ", "P"}], "+", 
                RowBox[{"d1", " ", "P"}]}], ">", 
               RowBox[{"2", " ", "P"}]}]}], ")"}]}], ")"}]}]}], "]"}]}], ",", 
      RowBox[{"c2d3", "\[Rule]", 
       RowBox[{"ConditionalExpression", "[", 
        RowBox[{
         FractionBox["2", 
          RowBox[{"1", "+", "P"}]], ",", 
         RowBox[{
          RowBox[{"P", "<", "3"}], "&&", 
          RowBox[{"P", ">", "2"}], "&&", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"c3", "+", "d1"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "P"}], ")"}]}], "<", "2"}], "&&", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"c3", "\[GreaterEqual]", "0"}], "&&", 
              RowBox[{
               RowBox[{"4", "+", "d1", "+", 
                RowBox[{"d1", " ", "P"}]}], ">", 
               RowBox[{"2", " ", "P"}]}]}], ")"}], "||", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"d1", "\[GreaterEqual]", "0"}], "&&", 
              RowBox[{
               RowBox[{"4", "+", "d1", "+", 
                RowBox[{"d1", " ", "P"}]}], "\[LessEqual]", 
               RowBox[{"2", " ", "P"}]}], "&&", 
              RowBox[{
               RowBox[{"4", "+", "c3", "+", "d1", "+", 
                RowBox[{"c3", " ", "P"}], "+", 
                RowBox[{"d1", " ", "P"}]}], ">", 
               RowBox[{"2", " ", "P"}]}]}], ")"}]}], ")"}]}]}], "]"}]}], ",", 
      RowBox[{"d2", "\[Rule]", 
       RowBox[{"ConditionalExpression", "[", 
        RowBox[{
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "P"}], ")"}]}], 
          RowBox[{"1", "+", "P"}]], ",", 
         RowBox[{
          RowBox[{"P", "<", "3"}], "&&", 
          RowBox[{"P", ">", "2"}], "&&", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"c3", "+", "d1"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "P"}], ")"}]}], "<", "2"}], "&&", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"c3", "\[GreaterEqual]", "0"}], "&&", 
              RowBox[{
               RowBox[{"4", "+", "d1", "+", 
                RowBox[{"d1", " ", "P"}]}], ">", 
               RowBox[{"2", " ", "P"}]}]}], ")"}], "||", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"d1", "\[GreaterEqual]", "0"}], "&&", 
              RowBox[{
               RowBox[{"4", "+", "d1", "+", 
                RowBox[{"d1", " ", "P"}]}], "\[LessEqual]", 
               RowBox[{"2", " ", "P"}]}], "&&", 
              RowBox[{
               RowBox[{"4", "+", "c3", "+", "d1", "+", 
                RowBox[{"c3", " ", "P"}], "+", 
                RowBox[{"d1", " ", "P"}]}], ">", 
               RowBox[{"2", " ", "P"}]}]}], ")"}]}], ")"}]}]}], "]"}]}], ",", 
      RowBox[{"b3", "\[Rule]", 
       RowBox[{"ConditionalExpression", "[", 
        RowBox[{
         FractionBox["2", 
          RowBox[{"1", "+", "P"}]], ",", 
         RowBox[{
          RowBox[{"P", "<", "3"}], "&&", 
          RowBox[{"P", ">", "2"}], "&&", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"c3", "+", "d1"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "P"}], ")"}]}], "<", "2"}], "&&", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"c3", "\[GreaterEqual]", "0"}], "&&", 
              RowBox[{
               RowBox[{"4", "+", "d1", "+", 
                RowBox[{"d1", " ", "P"}]}], ">", 
               RowBox[{"2", " ", "P"}]}]}], ")"}], "||", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"d1", "\[GreaterEqual]", "0"}], "&&", 
              RowBox[{
               RowBox[{"4", "+", "d1", "+", 
                RowBox[{"d1", " ", "P"}]}], "\[LessEqual]", 
               RowBox[{"2", " ", "P"}]}], "&&", 
              RowBox[{
               RowBox[{"4", "+", "c3", "+", "d1", "+", 
                RowBox[{"c3", " ", "P"}], "+", 
                RowBox[{"d1", " ", "P"}]}], ">", 
               RowBox[{"2", " ", "P"}]}]}], ")"}]}], ")"}]}]}], "]"}]}]}], 
     "}"}], "}"}]}],
  SequenceForm[
  1, 3, 3, 3, 1, 2, 2, 3, "\n", {{$CellContext`a1 -> ConditionalExpression[0, 
       And[$CellContext`P < 3, $CellContext`P > 
        2, ($CellContext`c3 + $CellContext`d1) (1 + $CellContext`P) < 2, 
        Or[
         And[$CellContext`c3 >= 0, 
          4 + $CellContext`d1 + $CellContext`d1 $CellContext`P > 
          2 $CellContext`P], 
         And[$CellContext`d1 >= 0, 
          4 + $CellContext`d1 + $CellContext`d1 $CellContext`P <= 
          2 $CellContext`P, 
          4 + $CellContext`c3 + $CellContext`d1 + $CellContext`c3 \
$CellContext`P + $CellContext`d1 $CellContext`P > 
          2 $CellContext`P]]]], $CellContext`b1 -> ConditionalExpression[0, 
       And[$CellContext`P < 3, $CellContext`P > 
        2, ($CellContext`c3 + $CellContext`d1) (1 + $CellContext`P) < 2, 
        Or[
         And[$CellContext`c3 >= 0, 
          4 + $CellContext`d1 + $CellContext`d1 $CellContext`P > 
          2 $CellContext`P], 
         And[$CellContext`d1 >= 0, 
          4 + $CellContext`d1 + $CellContext`d1 $CellContext`P <= 
          2 $CellContext`P, 
          4 + $CellContext`c3 + $CellContext`d1 + $CellContext`c3 \
$CellContext`P + $CellContext`d1 $CellContext`P > 
          2 $CellContext`P]]]], $CellContext`c1 -> ConditionalExpression[0, 
       And[$CellContext`P < 3, $CellContext`P > 
        2, ($CellContext`c3 + $CellContext`d1) (1 + $CellContext`P) < 2, 
        Or[
         And[$CellContext`c3 >= 0, 
          4 + $CellContext`d1 + $CellContext`d1 $CellContext`P > 
          2 $CellContext`P], 
         And[$CellContext`d1 >= 0, 
          4 + $CellContext`d1 + $CellContext`d1 $CellContext`P <= 
          2 $CellContext`P, 
          4 + $CellContext`c3 + $CellContext`d1 + $CellContext`c3 \
$CellContext`P + $CellContext`d1 $CellContext`P > 
          2 $CellContext`P]]]], $CellContext`a2 -> ConditionalExpression[0, 
       And[$CellContext`P < 3, $CellContext`P > 
        2, ($CellContext`c3 + $CellContext`d1) (1 + $CellContext`P) < 2, 
        Or[
         And[$CellContext`c3 >= 0, 
          4 + $CellContext`d1 + $CellContext`d1 $CellContext`P > 
          2 $CellContext`P], 
         And[$CellContext`d1 >= 0, 
          4 + $CellContext`d1 + $CellContext`d1 $CellContext`P <= 
          2 $CellContext`P, 
          4 + $CellContext`c3 + $CellContext`d1 + $CellContext`c3 \
$CellContext`P + $CellContext`d1 $CellContext`P > 
          2 $CellContext`P]]]], $CellContext`b2 -> ConditionalExpression[0, 
       And[$CellContext`P < 3, $CellContext`P > 
        2, ($CellContext`c3 + $CellContext`d1) (1 + $CellContext`P) < 2, 
        Or[
         And[$CellContext`c3 >= 0, 
          4 + $CellContext`d1 + $CellContext`d1 $CellContext`P > 
          2 $CellContext`P], 
         And[$CellContext`d1 >= 0, 
          4 + $CellContext`d1 + $CellContext`d1 $CellContext`P <= 
          2 $CellContext`P, 
          4 + $CellContext`c3 + $CellContext`d1 + $CellContext`c3 \
$CellContext`P + $CellContext`d1 $CellContext`P > 
          2 $CellContext`P]]]], $CellContext`c2d3 -> 
     ConditionalExpression[2/(1 + $CellContext`P), 
       And[$CellContext`P < 3, $CellContext`P > 
        2, ($CellContext`c3 + $CellContext`d1) (1 + $CellContext`P) < 2, 
        Or[
         And[$CellContext`c3 >= 0, 
          4 + $CellContext`d1 + $CellContext`d1 $CellContext`P > 
          2 $CellContext`P], 
         And[$CellContext`d1 >= 0, 
          4 + $CellContext`d1 + $CellContext`d1 $CellContext`P <= 
          2 $CellContext`P, 
          4 + $CellContext`c3 + $CellContext`d1 + $CellContext`c3 \
$CellContext`P + $CellContext`d1 $CellContext`P > 
          2 $CellContext`P]]]], $CellContext`d2 -> 
     ConditionalExpression[2 (-2 + $CellContext`P)/(1 + $CellContext`P), 
       And[$CellContext`P < 3, $CellContext`P > 
        2, ($CellContext`c3 + $CellContext`d1) (1 + $CellContext`P) < 2, 
        Or[
         And[$CellContext`c3 >= 0, 
          4 + $CellContext`d1 + $CellContext`d1 $CellContext`P > 
          2 $CellContext`P], 
         And[$CellContext`d1 >= 0, 
          4 + $CellContext`d1 + $CellContext`d1 $CellContext`P <= 
          2 $CellContext`P, 
          4 + $CellContext`c3 + $CellContext`d1 + $CellContext`c3 \
$CellContext`P + $CellContext`d1 $CellContext`P > 
          2 $CellContext`P]]]], $CellContext`b3 -> 
     ConditionalExpression[2/(1 + $CellContext`P), 
       And[$CellContext`P < 3, $CellContext`P > 
        2, ($CellContext`c3 + $CellContext`d1) (1 + $CellContext`P) < 2, 
        Or[
         And[$CellContext`c3 >= 0, 
          4 + $CellContext`d1 + $CellContext`d1 $CellContext`P > 
          2 $CellContext`P], 
         And[$CellContext`d1 >= 0, 
          4 + $CellContext`d1 + $CellContext`d1 $CellContext`P <= 
          2 $CellContext`P, 
          4 + $CellContext`c3 + $CellContext`d1 + $CellContext`c3 \
$CellContext`P + $CellContext`d1 $CellContext`P > 2 $CellContext`P]]]]}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.7039379035826173`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "1", "\[InvisibleSpace]", "3", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "3", "\[InvisibleSpace]", "1", "\[InvisibleSpace]", 
   "3", "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\"\\n\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"a1", "\[Rule]", 
       RowBox[{"ConditionalExpression", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"2", "<", "P", "<", "3"}], "&&", 
          RowBox[{"0", "\[LessEqual]", "c3", "\[LessEqual]", 
           FractionBox["2", 
            RowBox[{"1", "+", "P"}]]}]}]}], "]"}]}], ",", 
      RowBox[{"b1", "\[Rule]", 
       RowBox[{"ConditionalExpression", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"2", "<", "P", "<", "3"}], "&&", 
          RowBox[{"0", "\[LessEqual]", "c3", "\[LessEqual]", 
           FractionBox["2", 
            RowBox[{"1", "+", "P"}]]}]}]}], "]"}]}], ",", 
      RowBox[{"c1", "\[Rule]", 
       RowBox[{"ConditionalExpression", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"2", "<", "P", "<", "3"}], "&&", 
          RowBox[{"0", "\[LessEqual]", "c3", "\[LessEqual]", 
           FractionBox["2", 
            RowBox[{"1", "+", "P"}]]}]}]}], "]"}]}], ",", 
      RowBox[{"d1", "\[Rule]", 
       RowBox[{"ConditionalExpression", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "c3"}], "+", 
          FractionBox["2", 
           RowBox[{"1", "+", "P"}]]}], ",", 
         RowBox[{
          RowBox[{"2", "<", "P", "<", "3"}], "&&", 
          RowBox[{"0", "\[LessEqual]", "c3", "\[LessEqual]", 
           FractionBox["2", 
            RowBox[{"1", "+", "P"}]]}]}]}], "]"}]}], ",", 
      RowBox[{"a2", "\[Rule]", 
       RowBox[{"ConditionalExpression", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"2", "<", "P", "<", "3"}], "&&", 
          RowBox[{"0", "\[LessEqual]", "c3", "\[LessEqual]", 
           FractionBox["2", 
            RowBox[{"1", "+", "P"}]]}]}]}], "]"}]}], ",", 
      RowBox[{"b2", "\[Rule]", 
       RowBox[{"ConditionalExpression", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"2", "<", "P", "<", "3"}], "&&", 
          RowBox[{"0", "\[LessEqual]", "c3", "\[LessEqual]", 
           FractionBox["2", 
            RowBox[{"1", "+", "P"}]]}]}]}], "]"}]}], ",", 
      RowBox[{"c2d3", "\[Rule]", 
       RowBox[{"ConditionalExpression", "[", 
        RowBox[{
         FractionBox["2", 
          RowBox[{"1", "+", "P"}]], ",", 
         RowBox[{
          RowBox[{"2", "<", "P", "<", "3"}], "&&", 
          RowBox[{"0", "\[LessEqual]", "c3", "\[LessEqual]", 
           FractionBox["2", 
            RowBox[{"1", "+", "P"}]]}]}]}], "]"}]}], ",", 
      RowBox[{"d2", "\[Rule]", 
       RowBox[{"ConditionalExpression", "[", 
        RowBox[{
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "P"}], ")"}]}], 
          RowBox[{"1", "+", "P"}]], ",", 
         RowBox[{
          RowBox[{"2", "<", "P", "<", "3"}], "&&", 
          RowBox[{"0", "\[LessEqual]", "c3", "\[LessEqual]", 
           FractionBox["2", 
            RowBox[{"1", "+", "P"}]]}]}]}], "]"}]}], ",", 
      RowBox[{"b3", "\[Rule]", 
       RowBox[{"ConditionalExpression", "[", 
        RowBox[{
         FractionBox["2", 
          RowBox[{"1", "+", "P"}]], ",", 
         RowBox[{
          RowBox[{"2", "<", "P", "<", "3"}], "&&", 
          RowBox[{"0", "\[LessEqual]", "c3", "\[LessEqual]", 
           FractionBox["2", 
            RowBox[{"1", "+", "P"}]]}]}]}], "]"}]}]}], "}"}], "}"}]}],
  SequenceForm[
  1, 3, 3, 3, 1, 3, 2, 3, "\n", {{$CellContext`a1 -> ConditionalExpression[0, 
       And[
        Inequality[2, Less, $CellContext`P, Less, 3], 
        Inequality[
        0, LessEqual, $CellContext`c3, LessEqual, 2/(
         1 + $CellContext`P)]]], $CellContext`b1 -> ConditionalExpression[0, 
       And[
        Inequality[2, Less, $CellContext`P, Less, 3], 
        Inequality[
        0, LessEqual, $CellContext`c3, LessEqual, 2/(
         1 + $CellContext`P)]]], $CellContext`c1 -> ConditionalExpression[0, 
       And[
        Inequality[2, Less, $CellContext`P, Less, 3], 
        Inequality[
        0, LessEqual, $CellContext`c3, LessEqual, 2/(
         1 + $CellContext`P)]]], $CellContext`d1 -> 
     ConditionalExpression[-$CellContext`c3 + 2/(1 + $CellContext`P), 
       And[
        Inequality[2, Less, $CellContext`P, Less, 3], 
        Inequality[
        0, LessEqual, $CellContext`c3, LessEqual, 2/(
         1 + $CellContext`P)]]], $CellContext`a2 -> ConditionalExpression[0, 
       And[
        Inequality[2, Less, $CellContext`P, Less, 3], 
        Inequality[
        0, LessEqual, $CellContext`c3, LessEqual, 2/(
         1 + $CellContext`P)]]], $CellContext`b2 -> ConditionalExpression[0, 
       And[
        Inequality[2, Less, $CellContext`P, Less, 3], 
        Inequality[
        0, LessEqual, $CellContext`c3, LessEqual, 2/(
         1 + $CellContext`P)]]], $CellContext`c2d3 -> 
     ConditionalExpression[2/(1 + $CellContext`P), 
       And[
        Inequality[2, Less, $CellContext`P, Less, 3], 
        Inequality[
        0, LessEqual, $CellContext`c3, LessEqual, 2/(
         1 + $CellContext`P)]]], $CellContext`d2 -> 
     ConditionalExpression[2 (-2 + $CellContext`P)/(1 + $CellContext`P), 
       And[
        Inequality[2, Less, $CellContext`P, Less, 3], 
        Inequality[
        0, LessEqual, $CellContext`c3, LessEqual, 2/(
         1 + $CellContext`P)]]], $CellContext`b3 -> 
     ConditionalExpression[2/(1 + $CellContext`P), 
       And[
        Inequality[2, Less, $CellContext`P, Less, 3], 
        Inequality[
        0, LessEqual, $CellContext`c3, LessEqual, 2/(1 + $CellContext`P)]]]}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.7039379043859267`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "1", "\[InvisibleSpace]", "3", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "3", "\[InvisibleSpace]", "2", "\[InvisibleSpace]", 
   "2", "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\"\\n\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"a1", "\[Rule]", 
       RowBox[{"ConditionalExpression", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"2", "<", "P", "<", "3"}], "&&", 
          RowBox[{"c3", "\[GreaterEqual]", "0"}], "&&", 
          RowBox[{
           RowBox[{"4", "+", "c3", "+", 
            RowBox[{"c3", " ", "P"}]}], "\[LessEqual]", 
           RowBox[{"2", " ", "P"}]}]}]}], "]"}]}], ",", 
      RowBox[{"b1", "\[Rule]", 
       RowBox[{"ConditionalExpression", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"2", "<", "P", "<", "3"}], "&&", 
          RowBox[{"c3", "\[GreaterEqual]", "0"}], "&&", 
          RowBox[{
           RowBox[{"4", "+", "c3", "+", 
            RowBox[{"c3", " ", "P"}]}], "\[LessEqual]", 
           RowBox[{"2", " ", "P"}]}]}]}], "]"}]}], ",", 
      RowBox[{"c1", "\[Rule]", 
       RowBox[{"ConditionalExpression", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"2", "<", "P", "<", "3"}], "&&", 
          RowBox[{"c3", "\[GreaterEqual]", "0"}], "&&", 
          RowBox[{
           RowBox[{"4", "+", "c3", "+", 
            RowBox[{"c3", " ", "P"}]}], "\[LessEqual]", 
           RowBox[{"2", " ", "P"}]}]}]}], "]"}]}], ",", 
      RowBox[{"d1", "\[Rule]", 
       RowBox[{"ConditionalExpression", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"4", "+", "c3", "-", 
            RowBox[{"2", " ", "P"}], "+", 
            RowBox[{"c3", " ", "P"}]}], 
           RowBox[{"1", "+", "P"}]]}], ",", 
         RowBox[{
          RowBox[{"2", "<", "P", "<", "3"}], "&&", 
          RowBox[{"c3", "\[GreaterEqual]", "0"}], "&&", 
          RowBox[{
           RowBox[{"4", "+", "c3", "+", 
            RowBox[{"c3", " ", "P"}]}], "\[LessEqual]", 
           RowBox[{"2", " ", "P"}]}]}]}], "]"}]}], ",", 
      RowBox[{"a2", "\[Rule]", 
       RowBox[{"ConditionalExpression", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"2", "<", "P", "<", "3"}], "&&", 
          RowBox[{"c3", "\[GreaterEqual]", "0"}], "&&", 
          RowBox[{
           RowBox[{"4", "+", "c3", "+", 
            RowBox[{"c3", " ", "P"}]}], "\[LessEqual]", 
           RowBox[{"2", " ", "P"}]}]}]}], "]"}]}], ",", 
      RowBox[{"b2", "\[Rule]", 
       RowBox[{"ConditionalExpression", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"2", "<", "P", "<", "3"}], "&&", 
          RowBox[{"c3", "\[GreaterEqual]", "0"}], "&&", 
          RowBox[{
           RowBox[{"4", "+", "c3", "+", 
            RowBox[{"c3", " ", "P"}]}], "\[LessEqual]", 
           RowBox[{"2", " ", "P"}]}]}]}], "]"}]}], ",", 
      RowBox[{"c2d3", "\[Rule]", 
       RowBox[{"ConditionalExpression", "[", 
        RowBox[{
         FractionBox["2", 
          RowBox[{"1", "+", "P"}]], ",", 
         RowBox[{
          RowBox[{"2", "<", "P", "<", "3"}], "&&", 
          RowBox[{"c3", "\[GreaterEqual]", "0"}], "&&", 
          RowBox[{
           RowBox[{"4", "+", "c3", "+", 
            RowBox[{"c3", " ", "P"}]}], "\[LessEqual]", 
           RowBox[{"2", " ", "P"}]}]}]}], "]"}]}], ",", 
      RowBox[{"d2", "\[Rule]", 
       RowBox[{"ConditionalExpression", "[", 
        RowBox[{
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "P"}], ")"}]}], 
          RowBox[{"1", "+", "P"}]], ",", 
         RowBox[{
          RowBox[{"2", "<", "P", "<", "3"}], "&&", 
          RowBox[{"c3", "\[GreaterEqual]", "0"}], "&&", 
          RowBox[{
           RowBox[{"4", "+", "c3", "+", 
            RowBox[{"c3", " ", "P"}]}], "\[LessEqual]", 
           RowBox[{"2", " ", "P"}]}]}]}], "]"}]}], ",", 
      RowBox[{"b3", "\[Rule]", 
       RowBox[{"ConditionalExpression", "[", 
        RowBox[{
         FractionBox["2", 
          RowBox[{"1", "+", "P"}]], ",", 
         RowBox[{
          RowBox[{"2", "<", "P", "<", "3"}], "&&", 
          RowBox[{"c3", "\[GreaterEqual]", "0"}], "&&", 
          RowBox[{
           RowBox[{"4", "+", "c3", "+", 
            RowBox[{"c3", " ", "P"}]}], "\[LessEqual]", 
           RowBox[{"2", " ", "P"}]}]}]}], "]"}]}]}], "}"}], "}"}]}],
  SequenceForm[
  1, 3, 3, 3, 2, 2, 2, 3, "\n", {{$CellContext`a1 -> ConditionalExpression[0, 
       And[
        Inequality[2, Less, $CellContext`P, Less, 3], $CellContext`c3 >= 0, 
        4 + $CellContext`c3 + $CellContext`c3 $CellContext`P <= 
        2 $CellContext`P]], $CellContext`b1 -> ConditionalExpression[0, 
       And[
        Inequality[2, Less, $CellContext`P, Less, 3], $CellContext`c3 >= 0, 
        4 + $CellContext`c3 + $CellContext`c3 $CellContext`P <= 
        2 $CellContext`P]], $CellContext`c1 -> ConditionalExpression[0, 
       And[
        Inequality[2, Less, $CellContext`P, Less, 3], $CellContext`c3 >= 0, 
        4 + $CellContext`c3 + $CellContext`c3 $CellContext`P <= 
        2 $CellContext`P]], $CellContext`d1 -> 
     ConditionalExpression[-(1 + $CellContext`P)^(-1) (4 + $CellContext`c3 - 
        2 $CellContext`P + $CellContext`c3 $CellContext`P), 
       And[
        Inequality[2, Less, $CellContext`P, Less, 3], $CellContext`c3 >= 0, 
        4 + $CellContext`c3 + $CellContext`c3 $CellContext`P <= 
        2 $CellContext`P]], $CellContext`a2 -> ConditionalExpression[0, 
       And[
        Inequality[2, Less, $CellContext`P, Less, 3], $CellContext`c3 >= 0, 
        4 + $CellContext`c3 + $CellContext`c3 $CellContext`P <= 
        2 $CellContext`P]], $CellContext`b2 -> ConditionalExpression[0, 
       And[
        Inequality[2, Less, $CellContext`P, Less, 3], $CellContext`c3 >= 0, 
        4 + $CellContext`c3 + $CellContext`c3 $CellContext`P <= 
        2 $CellContext`P]], $CellContext`c2d3 -> 
     ConditionalExpression[2/(1 + $CellContext`P), 
       And[
        Inequality[2, Less, $CellContext`P, Less, 3], $CellContext`c3 >= 0, 
        4 + $CellContext`c3 + $CellContext`c3 $CellContext`P <= 
        2 $CellContext`P]], $CellContext`d2 -> 
     ConditionalExpression[2 (-2 + $CellContext`P)/(1 + $CellContext`P), 
       And[
        Inequality[2, Less, $CellContext`P, Less, 3], $CellContext`c3 >= 0, 
        4 + $CellContext`c3 + $CellContext`c3 $CellContext`P <= 
        2 $CellContext`P]], $CellContext`b3 -> 
     ConditionalExpression[2/(1 + $CellContext`P), 
       And[
        Inequality[2, Less, $CellContext`P, Less, 3], $CellContext`c3 >= 0, 
        4 + $CellContext`c3 + $CellContext`c3 $CellContext`P <= 
        2 $CellContext`P]]}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.703937905774398*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "1500", "\[InvisibleSpace]", "\<\"/4374 combinations in \"\>", 
   "\[InvisibleSpace]", 
   "0.99743966666666666666666666666666666667`9.228582879339962", 
   "\[InvisibleSpace]", "\<\" minutes.\"\>"}],
  SequenceForm[
  1500, "/4374 combinations in ", 
   0.99743966666666666666666666666666666667`9.228582879339962, " minutes."],
  Editable->False]], "Print",
 CellChangeTimes->{3.7039379134424057`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "2", "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "3", "\[InvisibleSpace]", "2", "\[InvisibleSpace]", 
   "1", "\[InvisibleSpace]", "3", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\"\\n\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"a1", "\[Rule]", 
       RowBox[{"ConditionalExpression", "[", 
        RowBox[{"1", ",", 
         RowBox[{"P", ">", "5"}]}], "]"}]}], ",", 
      RowBox[{"b1", "\[Rule]", 
       RowBox[{"ConditionalExpression", "[", 
        RowBox[{
         FractionBox["2", "P"], ",", 
         RowBox[{"P", ">", "5"}]}], "]"}]}], ",", 
      RowBox[{"c1", "\[Rule]", 
       RowBox[{"ConditionalExpression", "[", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", "P"}], 
          RowBox[{"1", "+", "P"}]], ",", 
         RowBox[{"P", ">", "5"}]}], "]"}]}], ",", 
      RowBox[{"d1", "\[Rule]", 
       RowBox[{"ConditionalExpression", "[", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"-", "3"}], "+", "P"}], 
          RowBox[{"1", "+", "P"}]], ",", 
         RowBox[{"P", ">", "5"}]}], "]"}]}], ",", 
      RowBox[{"a2", "\[Rule]", 
       RowBox[{"ConditionalExpression", "[", 
        RowBox[{"1", ",", 
         RowBox[{"P", ">", "5"}]}], "]"}]}], ",", 
      RowBox[{"b2", "\[Rule]", 
       RowBox[{"ConditionalExpression", "[", 
        RowBox[{
         FractionBox["2", 
          RowBox[{"1", "+", "P"}]], ",", 
         RowBox[{"P", ">", "5"}]}], "]"}]}], ",", 
      RowBox[{"c2d3", "\[Rule]", 
       RowBox[{"ConditionalExpression", "[", 
        RowBox[{
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "P"}], ")"}]}], 
          RowBox[{"1", "+", "P"}]], ",", 
         RowBox[{"P", ">", "5"}]}], "]"}]}], ",", 
      RowBox[{"d2", "\[Rule]", 
       RowBox[{"ConditionalExpression", "[", 
        RowBox[{"1", ",", 
         RowBox[{"P", ">", "5"}]}], "]"}]}], ",", 
      RowBox[{"b3", "\[Rule]", 
       RowBox[{"ConditionalExpression", "[", 
        RowBox[{
         FractionBox[
          RowBox[{"2", " ", "P"}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "P"}], ")"}], "2"]], ",", 
         RowBox[{"P", ">", "5"}]}], "]"}]}], ",", 
      RowBox[{"c3", "\[Rule]", 
       RowBox[{"ConditionalExpression", "[", 
        RowBox[{"1", ",", 
         RowBox[{"P", ">", "5"}]}], "]"}]}]}], "}"}], "}"}]}],
  SequenceForm[
  2, 1, 1, 3, 2, 1, 3, 1, 
   "\n", {{$CellContext`a1 -> 
     ConditionalExpression[1, $CellContext`P > 5], $CellContext`b1 -> 
     ConditionalExpression[
      2/$CellContext`P, $CellContext`P > 5], $CellContext`c1 -> 
     ConditionalExpression[(-1 + $CellContext`P)/(
       1 + $CellContext`P), $CellContext`P > 5], $CellContext`d1 -> 
     ConditionalExpression[(-3 + $CellContext`P)/(
       1 + $CellContext`P), $CellContext`P > 5], $CellContext`a2 -> 
     ConditionalExpression[1, $CellContext`P > 5], $CellContext`b2 -> 
     ConditionalExpression[
      2/(1 + $CellContext`P), $CellContext`P > 5], $CellContext`c2d3 -> 
     ConditionalExpression[
      2 (-2 + $CellContext`P)/(1 + $CellContext`P), $CellContext`P > 
       5], $CellContext`d2 -> 
     ConditionalExpression[1, $CellContext`P > 5], $CellContext`b3 -> 
     ConditionalExpression[
      2 $CellContext`P (1 + $CellContext`P)^(-2), $CellContext`P > 
       5], $CellContext`c3 -> ConditionalExpression[1, $CellContext`P > 5]}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.703937921922059*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "1600", "\[InvisibleSpace]", "\<\"/4374 combinations in \"\>", 
   "\[InvisibleSpace]", 
   "1.13875057666666666666666666666666666667`9.286124853788738", 
   "\[InvisibleSpace]", "\<\" minutes.\"\>"}],
  SequenceForm[
  1600, "/4374 combinations in ", 
   1.13875057666666666666666666666666666667`9.286124853788738, " minutes."],
  Editable->False]], "Print",
 CellChangeTimes->{3.703937921923058*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "1700", "\[InvisibleSpace]", "\<\"/4374 combinations in \"\>", 
   "\[InvisibleSpace]", 
   "1.28107625166666666666666666666666666667`9.337271224281992", 
   "\[InvisibleSpace]", "\<\" minutes.\"\>"}],
  SequenceForm[
  1700, "/4374 combinations in ", 
   1.28107625166666666666666666666666666667`9.337271224281992, " minutes."],
  Editable->False]], "Print",
 CellChangeTimes->{3.7039379304596024`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "1800", "\[InvisibleSpace]", "\<\"/4374 combinations in \"\>", 
   "\[InvisibleSpace]", "1.340077535`9.356826170638827", 
   "\[InvisibleSpace]", "\<\" minutes.\"\>"}],
  SequenceForm[
  1800, "/4374 combinations in ", 1.340077535`9.356826170638827, " minutes."],
  Editable->False]], "Print",
 CellChangeTimes->{3.703937934000678*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "1900", "\[InvisibleSpace]", "\<\"/4374 combinations in \"\>", 
   "\[InvisibleSpace]", "1.57816535`9.427848747715329", 
   "\[InvisibleSpace]", "\<\" minutes.\"\>"}],
  SequenceForm[
  1900, "/4374 combinations in ", 1.57816535`9.427848747715329, " minutes."],
  Editable->False]], "Print",
 CellChangeTimes->{3.703937948284948*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "2000", "\[InvisibleSpace]", "\<\"/4374 combinations in \"\>", 
   "\[InvisibleSpace]", 
   "1.75627381666666666666666666666666666667`9.474288470595972", 
   "\[InvisibleSpace]", "\<\" minutes.\"\>"}],
  SequenceForm[
  2000, "/4374 combinations in ", 
   1.75627381666666666666666666666666666667`9.474288470595972, " minutes."],
  Editable->False]], "Print",
 CellChangeTimes->{3.7039379589714556`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "2100", "\[InvisibleSpace]", "\<\"/4374 combinations in \"\>", 
   "\[InvisibleSpace]", 
   "1.75758900666666666666666666666666666667`9.474613571383937", 
   "\[InvisibleSpace]", "\<\" minutes.\"\>"}],
  SequenceForm[
  2100, "/4374 combinations in ", 
   1.75758900666666666666666666666666666667`9.474613571383937, " minutes."],
  Editable->False]], "Print",
 CellChangeTimes->{3.7039379590503674`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "2200", "\[InvisibleSpace]", "\<\"/4374 combinations in \"\>", 
   "\[InvisibleSpace]", 
   "1.75832153333333333333333333333333333333`9.47479453861286", 
   "\[InvisibleSpace]", "\<\" minutes.\"\>"}],
  SequenceForm[
  2200, "/4374 combinations in ", 
   1.75832153333333333333333333333333333333`9.47479453861286, " minutes."],
  Editable->False]], "Print",
 CellChangeTimes->{3.703937959095318*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "2300", "\[InvisibleSpace]", "\<\"/4374 combinations in \"\>", 
   "\[InvisibleSpace]", 
   "1.75953686166666666666666666666666666667`9.475094613459882", 
   "\[InvisibleSpace]", "\<\" minutes.\"\>"}],
  SequenceForm[
  2300, "/4374 combinations in ", 
   1.75953686166666666666666666666666666667`9.475094613459882, " minutes."],
  Editable->False]], "Print",
 CellChangeTimes->{3.7039379591682377`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "2400", "\[InvisibleSpace]", "\<\"/4374 combinations in \"\>", 
   "\[InvisibleSpace]", "1.7608687`9.475423217682561", 
   "\[InvisibleSpace]", "\<\" minutes.\"\>"}],
  SequenceForm[
  2400, "/4374 combinations in ", 1.7608687`9.475423217682561, " minutes."],
  Editable->False]], "Print",
 CellChangeTimes->{3.7039379592471485`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "2500", "\[InvisibleSpace]", "\<\"/4374 combinations in \"\>", 
   "\[InvisibleSpace]", 
   "1.87727566333333333333333333333333333333`9.50322429395125", 
   "\[InvisibleSpace]", "\<\" minutes.\"\>"}],
  SequenceForm[
  2500, "/4374 combinations in ", 
   1.87727566333333333333333333333333333333`9.50322429395125, " minutes."],
  Editable->False]], "Print",
 CellChangeTimes->{3.7039379662315664`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "2600", "\[InvisibleSpace]", "\<\"/4374 combinations in \"\>", 
   "\[InvisibleSpace]", 
   "2.20226667666666666666666666666666666667`9.57256615124573", 
   "\[InvisibleSpace]", "\<\" minutes.\"\>"}],
  SequenceForm[
  2600, "/4374 combinations in ", 
   2.20226667666666666666666666666666666667`9.57256615124573, " minutes."],
  Editable->False]], "Print",
 CellChangeTimes->{3.7039379857310276`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "2700", "\[InvisibleSpace]", "\<\"/4374 combinations in \"\>", 
   "\[InvisibleSpace]", "2.274003955`9.586487459566946", 
   "\[InvisibleSpace]", "\<\" minutes.\"\>"}],
  SequenceForm[
  2700, "/4374 combinations in ", 2.274003955`9.586487459566946, " minutes."],
  Editable->False]], "Print",
 CellChangeTimes->{3.7039379900362635`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "2800", "\[InvisibleSpace]", "\<\"/4374 combinations in \"\>", 
   "\[InvisibleSpace]", "2.603455455`9.645246395196802", 
   "\[InvisibleSpace]", "\<\" minutes.\"\>"}],
  SequenceForm[
  2800, "/4374 combinations in ", 2.603455455`9.645246395196802, " minutes."],
  Editable->False]], "Print",
 CellChangeTimes->{3.703938009802354*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "2900", "\[InvisibleSpace]", "\<\"/4374 combinations in \"\>", 
   "\[InvisibleSpace]", "7.116652245`10.0819719884381", 
   "\[InvisibleSpace]", "\<\" minutes.\"\>"}],
  SequenceForm[
  2900, "/4374 combinations in ", 7.116652245`10.0819719884381, " minutes."],
  Editable->False]], "Print",
 CellChangeTimes->{3.7039382805941615`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "3000", "\[InvisibleSpace]", "\<\"/4374 combinations in \"\>", 
   "\[InvisibleSpace]", 
   "8.91848061666666666666666666666666666667`10.179987116641126", 
   "\[InvisibleSpace]", "\<\" minutes.\"\>"}],
  SequenceForm[
  3000, "/4374 combinations in ", 
   8.91848061666666666666666666666666666667`10.179987116641126, " minutes."],
  Editable->False]], "Print",
 CellChangeTimes->{3.703938388703864*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "3", "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "3", "\[InvisibleSpace]", "2", "\[InvisibleSpace]", 
   "1", "\[InvisibleSpace]", "3", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\"\\n\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"a1", "\[Rule]", 
       RowBox[{"ConditionalExpression", "[", 
        RowBox[{"1", ",", 
         RowBox[{
          RowBox[{
           RowBox[{
            FractionBox["1", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"7", "+", 
              SqrtBox["105"]}], ")"}]}], "<", "P", "<", "5"}], "&&", 
          RowBox[{
           RowBox[{"1", "+", "d2", "+", 
            RowBox[{"d2", " ", "P"}]}], "\[GreaterEqual]", "P"}], "&&", 
          RowBox[{"d2", "\[LessEqual]", "1"}]}]}], "]"}]}], ",", 
      RowBox[{"b1", "\[Rule]", 
       RowBox[{"ConditionalExpression", "[", 
        RowBox[{
         FractionBox["2", 
          RowBox[{"1", "+", "P"}]], ",", 
         RowBox[{
          RowBox[{
           RowBox[{
            FractionBox["1", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"7", "+", 
              SqrtBox["105"]}], ")"}]}], "<", "P", "<", "5"}], "&&", 
          RowBox[{
           RowBox[{"1", "+", "d2", "+", 
            RowBox[{"d2", " ", "P"}]}], "\[GreaterEqual]", "P"}], "&&", 
          RowBox[{"d2", "\[LessEqual]", "1"}]}]}], "]"}]}], ",", 
      RowBox[{"c1", "\[Rule]", 
       RowBox[{"ConditionalExpression", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"d2", "-", 
            RowBox[{"2", " ", "P"}], "+", 
            RowBox[{"d2", " ", "P"}]}], 
           RowBox[{"1", "+", "P"}]]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{
            FractionBox["1", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"7", "+", 
              SqrtBox["105"]}], ")"}]}], "<", "P", "<", "5"}], "&&", 
          RowBox[{
           RowBox[{"1", "+", "d2", "+", 
            RowBox[{"d2", " ", "P"}]}], "\[GreaterEqual]", "P"}], "&&", 
          RowBox[{"d2", "\[LessEqual]", "1"}]}]}], "]"}]}], ",", 
      RowBox[{"d1", "\[Rule]", 
       RowBox[{"ConditionalExpression", "[", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"-", "3"}], "+", "P"}], 
          RowBox[{"1", "+", "P"}]], ",", 
         RowBox[{
          RowBox[{
           RowBox[{
            FractionBox["1", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"7", "+", 
              SqrtBox["105"]}], ")"}]}], "<", "P", "<", "5"}], "&&", 
          RowBox[{
           RowBox[{"1", "+", "d2", "+", 
            RowBox[{"d2", " ", "P"}]}], "\[GreaterEqual]", "P"}], "&&", 
          RowBox[{"d2", "\[LessEqual]", "1"}]}]}], "]"}]}], ",", 
      RowBox[{"a2", "\[Rule]", 
       RowBox[{"ConditionalExpression", "[", 
        RowBox[{"1", ",", 
         RowBox[{
          RowBox[{
           RowBox[{
            FractionBox["1", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"7", "+", 
              SqrtBox["105"]}], ")"}]}], "<", "P", "<", "5"}], "&&", 
          RowBox[{
           RowBox[{"1", "+", "d2", "+", 
            RowBox[{"d2", " ", "P"}]}], "\[GreaterEqual]", "P"}], "&&", 
          RowBox[{"d2", "\[LessEqual]", "1"}]}]}], "]"}]}], ",", 
      RowBox[{"b2", "\[Rule]", 
       RowBox[{"ConditionalExpression", "[", 
        RowBox[{
         FractionBox["2", 
          RowBox[{"1", "+", "P"}]], ",", 
         RowBox[{
          RowBox[{
           RowBox[{
            FractionBox["1", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"7", "+", 
              SqrtBox["105"]}], ")"}]}], "<", "P", "<", "5"}], "&&", 
          RowBox[{
           RowBox[{"1", "+", "d2", "+", 
            RowBox[{"d2", " ", "P"}]}], "\[GreaterEqual]", "P"}], "&&", 
          RowBox[{"d2", "\[LessEqual]", "1"}]}]}], "]"}]}], ",", 
      RowBox[{"c2d3", "\[Rule]", 
       RowBox[{"ConditionalExpression", "[", 
        RowBox[{
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "P"}], ")"}]}], 
          RowBox[{"1", "+", "P"}]], ",", 
         RowBox[{
          RowBox[{
           RowBox[{
            FractionBox["1", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"7", "+", 
              SqrtBox["105"]}], ")"}]}], "<", "P", "<", "5"}], "&&", 
          RowBox[{
           RowBox[{"1", "+", "d2", "+", 
            RowBox[{"d2", " ", "P"}]}], "\[GreaterEqual]", "P"}], "&&", 
          RowBox[{"d2", "\[LessEqual]", "1"}]}]}], "]"}]}], ",", 
      RowBox[{"b3", "\[Rule]", 
       RowBox[{"ConditionalExpression", "[", 
        RowBox[{
         FractionBox[
          RowBox[{"2", " ", "P"}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "P"}], ")"}], "2"]], ",", 
         RowBox[{
          RowBox[{
           RowBox[{
            FractionBox["1", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"7", "+", 
              SqrtBox["105"]}], ")"}]}], "<", "P", "<", "5"}], "&&", 
          RowBox[{
           RowBox[{"1", "+", "d2", "+", 
            RowBox[{"d2", " ", "P"}]}], "\[GreaterEqual]", "P"}], "&&", 
          RowBox[{"d2", "\[LessEqual]", "1"}]}]}], "]"}]}], ",", 
      RowBox[{"c3", "\[Rule]", 
       RowBox[{"ConditionalExpression", "[", 
        RowBox[{"1", ",", 
         RowBox[{
          RowBox[{
           RowBox[{
            FractionBox["1", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"7", "+", 
              SqrtBox["105"]}], ")"}]}], "<", "P", "<", "5"}], "&&", 
          RowBox[{
           RowBox[{"1", "+", "d2", "+", 
            RowBox[{"d2", " ", "P"}]}], "\[GreaterEqual]", "P"}], "&&", 
          RowBox[{"d2", "\[LessEqual]", "1"}]}]}], "]"}]}]}], "}"}], "}"}]}],
  SequenceForm[
  3, 1, 1, 3, 2, 1, 3, 3, "\n", {{$CellContext`a1 -> ConditionalExpression[1, 
       And[
        Inequality[
        Rational[1, 4] (7 + 105^Rational[1, 2]), Less, $CellContext`P, Less, 
         5], 1 + $CellContext`d2 + $CellContext`d2 $CellContext`P >= \
$CellContext`P, $CellContext`d2 <= 1]], $CellContext`b1 -> 
     ConditionalExpression[2/(1 + $CellContext`P), 
       And[
        Inequality[
        Rational[1, 4] (7 + 105^Rational[1, 2]), Less, $CellContext`P, Less, 
         5], 1 + $CellContext`d2 + $CellContext`d2 $CellContext`P >= \
$CellContext`P, $CellContext`d2 <= 1]], $CellContext`c1 -> 
     ConditionalExpression[-(1 + $CellContext`P)^(-1) ($CellContext`d2 - 
        2 $CellContext`P + $CellContext`d2 $CellContext`P), 
       And[
        Inequality[
        Rational[1, 4] (7 + 105^Rational[1, 2]), Less, $CellContext`P, Less, 
         5], 1 + $CellContext`d2 + $CellContext`d2 $CellContext`P >= \
$CellContext`P, $CellContext`d2 <= 1]], $CellContext`d1 -> 
     ConditionalExpression[(-3 + $CellContext`P)/(1 + $CellContext`P), 
       And[
        Inequality[
        Rational[1, 4] (7 + 105^Rational[1, 2]), Less, $CellContext`P, Less, 
         5], 1 + $CellContext`d2 + $CellContext`d2 $CellContext`P >= \
$CellContext`P, $CellContext`d2 <= 1]], $CellContext`a2 -> 
     ConditionalExpression[1, 
       And[
        Inequality[
        Rational[1, 4] (7 + 105^Rational[1, 2]), Less, $CellContext`P, Less, 
         5], 1 + $CellContext`d2 + $CellContext`d2 $CellContext`P >= \
$CellContext`P, $CellContext`d2 <= 1]], $CellContext`b2 -> 
     ConditionalExpression[2/(1 + $CellContext`P), 
       And[
        Inequality[
        Rational[1, 4] (7 + 105^Rational[1, 2]), Less, $CellContext`P, Less, 
         5], 1 + $CellContext`d2 + $CellContext`d2 $CellContext`P >= \
$CellContext`P, $CellContext`d2 <= 1]], $CellContext`c2d3 -> 
     ConditionalExpression[2 (-2 + $CellContext`P)/(1 + $CellContext`P), 
       And[
        Inequality[
        Rational[1, 4] (7 + 105^Rational[1, 2]), Less, $CellContext`P, Less, 
         5], 1 + $CellContext`d2 + $CellContext`d2 $CellContext`P >= \
$CellContext`P, $CellContext`d2 <= 1]], $CellContext`b3 -> 
     ConditionalExpression[2 $CellContext`P (1 + $CellContext`P)^(-2), 
       And[
        Inequality[
        Rational[1, 4] (7 + 105^Rational[1, 2]), Less, $CellContext`P, Less, 
         5], 1 + $CellContext`d2 + $CellContext`d2 $CellContext`P >= \
$CellContext`P, $CellContext`d2 <= 1]], $CellContext`c3 -> 
     ConditionalExpression[1, 
       And[
        Inequality[
        Rational[1, 4] (7 + 105^Rational[1, 2]), Less, $CellContext`P, Less, 
         5], 1 + $CellContext`d2 + $CellContext`d2 $CellContext`P >= \
$CellContext`P, $CellContext`d2 <= 1]]}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.703938394865034*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "3100", "\[InvisibleSpace]", "\<\"/4374 combinations in \"\>", 
   "\[InvisibleSpace]", 
   "9.24213704166666666666666666666666666667`10.195468647793785", 
   "\[InvisibleSpace]", "\<\" minutes.\"\>"}],
  SequenceForm[
  3100, "/4374 combinations in ", 
   9.24213704166666666666666666666666666667`10.195468647793785, " minutes."],
  Editable->False]], "Print",
 CellChangeTimes->{3.703938408123249*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "3200", "\[InvisibleSpace]", "\<\"/4374 combinations in \"\>", 
   "\[InvisibleSpace]", 
   "9.28119845166666666666666666666666666667`10.197300302785997", 
   "\[InvisibleSpace]", "\<\" minutes.\"\>"}],
  SequenceForm[
  3200, "/4374 combinations in ", 
   9.28119845166666666666666666666666666667`10.197300302785997, " minutes."],
  Editable->False]], "Print",
 CellChangeTimes->{3.703938410466934*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "3300", "\[InvisibleSpace]", "\<\"/4374 combinations in \"\>", 
   "\[InvisibleSpace]", 
   "9.41563368666666666666666666666666666667`10.203545797904255", 
   "\[InvisibleSpace]", "\<\" minutes.\"\>"}],
  SequenceForm[
  3300, "/4374 combinations in ", 
   9.41563368666666666666666666666666666667`10.203545797904255, " minutes."],
  Editable->False]], "Print",
 CellChangeTimes->{3.7039384185330477`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "3400", "\[InvisibleSpace]", "\<\"/4374 combinations in \"\>", 
   "\[InvisibleSpace]", 
   "10.51231272666666666666666666666666666667`10.251394515943637", 
   "\[InvisibleSpace]", "\<\" minutes.\"\>"}],
  SequenceForm[
  3400, "/4374 combinations in ", 
   10.51231272666666666666666666666666666667`10.251394515943637, " minutes."],
  Editable->False]], "Print",
 CellChangeTimes->{3.7039384843337903`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "3500", "\[InvisibleSpace]", "\<\"/4374 combinations in \"\>", 
   "\[InvisibleSpace]", 
   "11.19563406666666666666666666666666666667`10.2787449388341", 
   "\[InvisibleSpace]", "\<\" minutes.\"\>"}],
  SequenceForm[
  3500, "/4374 combinations in ", 
   11.19563406666666666666666666666666666667`10.2787449388341, " minutes."],
  Editable->False]], "Print",
 CellChangeTimes->{3.7039385253330708`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "3600", "\[InvisibleSpace]", "\<\"/4374 combinations in \"\>", 
   "\[InvisibleSpace]", 
   "11.19667392666666666666666666666666666667`10.278785274601221", 
   "\[InvisibleSpace]", "\<\" minutes.\"\>"}],
  SequenceForm[
  3600, "/4374 combinations in ", 
   11.19667392666666666666666666666666666667`10.278785274601221, " minutes."],
  Editable->False]], "Print",
 CellChangeTimes->{3.7039385253954625`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "3700", "\[InvisibleSpace]", "\<\"/4374 combinations in \"\>", 
   "\[InvisibleSpace]", 
   "11.19797375166666666666666666666666666667`10.27883568904254", 
   "\[InvisibleSpace]", "\<\" minutes.\"\>"}],
  SequenceForm[
  3700, "/4374 combinations in ", 
   11.19797375166666666666666666666666666667`10.27883568904254, " minutes."],
  Editable->False]], "Print",
 CellChangeTimes->{3.703938525473452*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "3800", "\[InvisibleSpace]", "\<\"/4374 combinations in \"\>", 
   "\[InvisibleSpace]", 
   "11.19927357666666666666666666666666666667`10.278886097632245", 
   "\[InvisibleSpace]", "\<\" minutes.\"\>"}],
  SequenceForm[
  3800, "/4374 combinations in ", 
   11.19927357666666666666666666666666666667`10.278886097632245, " minutes."],
  Editable->False]], "Print",
 CellChangeTimes->{3.703938525551441*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "3900", "\[InvisibleSpace]", "\<\"/4374 combinations in \"\>", 
   "\[InvisibleSpace]", 
   "11.20109333166666666666666666666666666667`10.27895665982972", 
   "\[InvisibleSpace]", "\<\" minutes.\"\>"}],
  SequenceForm[
  3900, "/4374 combinations in ", 
   11.20109333166666666666666666666666666667`10.27895665982972, " minutes."],
  Editable->False]], "Print",
 CellChangeTimes->{3.703938525660627*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "4000", "\[InvisibleSpace]", "\<\"/4374 combinations in \"\>", 
   "\[InvisibleSpace]", 
   "11.44583705166666666666666666666666666667`10.288343802674968", 
   "\[InvisibleSpace]", "\<\" minutes.\"\>"}],
  SequenceForm[
  4000, "/4374 combinations in ", 
   11.44583705166666666666666666666666666667`10.288343802674968, " minutes."],
  Editable->False]], "Print",
 CellChangeTimes->{3.70393854034525*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "3", "\[InvisibleSpace]", "3", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "3", "\[InvisibleSpace]", "2", "\[InvisibleSpace]", 
   "1", "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\"\\n\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"a1", "\[Rule]", 
       RowBox[{"ConditionalExpression", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "P"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "9"}], "+", 
            RowBox[{"2", " ", "P"}]}], ")"}]}], ",", 
         RowBox[{
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"7", "+", 
             SqrtBox["105"]}], ")"}]}], "<", "P", "<", 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"7", "+", 
             SqrtBox["113"]}], ")"}]}]}]}], "]"}]}], ",", 
      RowBox[{"b1", "\[Rule]", 
       RowBox[{"ConditionalExpression", "[", 
        RowBox[{
         RowBox[{"9", "-", 
          RowBox[{"2", " ", "P"}]}], ",", 
         RowBox[{
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"7", "+", 
             SqrtBox["105"]}], ")"}]}], "<", "P", "<", 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"7", "+", 
             SqrtBox["113"]}], ")"}]}]}]}], "]"}]}], ",", 
      RowBox[{"c1", "\[Rule]", 
       RowBox[{"ConditionalExpression", "[", 
        RowBox[{"1", ",", 
         RowBox[{
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"7", "+", 
             SqrtBox["105"]}], ")"}]}], "<", "P", "<", 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"7", "+", 
             SqrtBox["113"]}], ")"}]}]}]}], "]"}]}], ",", 
      RowBox[{"d1", "\[Rule]", 
       RowBox[{"ConditionalExpression", "[", 
        RowBox[{
         FractionBox[
          RowBox[{"4", "+", 
           RowBox[{"8", " ", "P"}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["P", "2"]}]}], 
          RowBox[{"1", "+", "P"}]], ",", 
         RowBox[{
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"7", "+", 
             SqrtBox["105"]}], ")"}]}], "<", "P", "<", 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"7", "+", 
             SqrtBox["113"]}], ")"}]}]}]}], "]"}]}], ",", 
      RowBox[{"a2", "\[Rule]", 
       RowBox[{"ConditionalExpression", "[", 
        RowBox[{"1", ",", 
         RowBox[{
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"7", "+", 
             SqrtBox["105"]}], ")"}]}], "<", "P", "<", 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"7", "+", 
             SqrtBox["113"]}], ")"}]}]}]}], "]"}]}], ",", 
      RowBox[{"b2", "\[Rule]", 
       RowBox[{"ConditionalExpression", "[", 
        RowBox[{
         FractionBox["2", 
          RowBox[{"1", "+", "P"}]], ",", 
         RowBox[{
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"7", "+", 
             SqrtBox["105"]}], ")"}]}], "<", "P", "<", 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"7", "+", 
             SqrtBox["113"]}], ")"}]}]}]}], "]"}]}], ",", 
      RowBox[{"c2d3", "\[Rule]", 
       RowBox[{"ConditionalExpression", "[", 
        RowBox[{
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "P"}], ")"}]}], 
          RowBox[{"1", "+", "P"}]], ",", 
         RowBox[{
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"7", "+", 
             SqrtBox["105"]}], ")"}]}], "<", "P", "<", 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"7", "+", 
             SqrtBox["113"]}], ")"}]}]}]}], "]"}]}], ",", 
      RowBox[{"d2", "\[Rule]", 
       RowBox[{"ConditionalExpression", "[", 
        RowBox[{
         FractionBox[
          RowBox[{"6", "+", 
           RowBox[{"8", " ", "P"}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["P", "2"]}]}], 
          RowBox[{"1", "+", "P"}]], ",", 
         RowBox[{
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"7", "+", 
             SqrtBox["105"]}], ")"}]}], "<", "P", "<", 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"7", "+", 
             SqrtBox["113"]}], ")"}]}]}]}], "]"}]}], ",", 
      RowBox[{"b3", "\[Rule]", 
       RowBox[{"ConditionalExpression", "[", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"-", "7"}], "+", 
           RowBox[{"2", " ", "P"}]}], 
          RowBox[{"1", "+", "P"}]], ",", 
         RowBox[{
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"7", "+", 
             SqrtBox["105"]}], ")"}]}], "<", "P", "<", 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"7", "+", 
             SqrtBox["113"]}], ")"}]}]}]}], "]"}]}], ",", 
      RowBox[{"c3", "\[Rule]", 
       RowBox[{"ConditionalExpression", "[", 
        RowBox[{"1", ",", 
         RowBox[{
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"7", "+", 
             SqrtBox["105"]}], ")"}]}], "<", "P", "<", 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"7", "+", 
             SqrtBox["113"]}], ")"}]}]}]}], "]"}]}]}], "}"}], "}"}]}],
  SequenceForm[
  3, 3, 1, 3, 2, 1, 1, 3, 
   "\n", {{$CellContext`a1 -> 
     ConditionalExpression[
      Rational[-1, 2] (1 + $CellContext`P) (-9 + 2 $CellContext`P), 
       Inequality[
       Rational[1, 4] (7 + 105^Rational[1, 2]), Less, $CellContext`P, Less, 
        Rational[1, 4] (7 + 113^Rational[1, 2])]], $CellContext`b1 -> 
     ConditionalExpression[9 - 2 $CellContext`P, 
       Inequality[
       Rational[1, 4] (7 + 105^Rational[1, 2]), Less, $CellContext`P, Less, 
        Rational[1, 4] (7 + 113^Rational[1, 2])]], $CellContext`c1 -> 
     ConditionalExpression[1, 
       Inequality[
       Rational[1, 4] (7 + 105^Rational[1, 2]), Less, $CellContext`P, Less, 
        Rational[1, 4] (7 + 113^Rational[1, 2])]], $CellContext`d1 -> 
     ConditionalExpression[(1 + $CellContext`P)^(-1) (4 + 8 $CellContext`P - 
        2 $CellContext`P^2), 
       Inequality[
       Rational[1, 4] (7 + 105^Rational[1, 2]), Less, $CellContext`P, Less, 
        Rational[1, 4] (7 + 113^Rational[1, 2])]], $CellContext`a2 -> 
     ConditionalExpression[1, 
       Inequality[
       Rational[1, 4] (7 + 105^Rational[1, 2]), Less, $CellContext`P, Less, 
        Rational[1, 4] (7 + 113^Rational[1, 2])]], $CellContext`b2 -> 
     ConditionalExpression[2/(1 + $CellContext`P), 
       Inequality[
       Rational[1, 4] (7 + 105^Rational[1, 2]), Less, $CellContext`P, Less, 
        Rational[1, 4] (7 + 113^Rational[1, 2])]], $CellContext`c2d3 -> 
     ConditionalExpression[2 (-2 + $CellContext`P)/(1 + $CellContext`P), 
       Inequality[
       Rational[1, 4] (7 + 105^Rational[1, 2]), Less, $CellContext`P, Less, 
        Rational[1, 4] (7 + 113^Rational[1, 2])]], $CellContext`d2 -> 
     ConditionalExpression[(1 + $CellContext`P)^(-1) (6 + 8 $CellContext`P - 
        2 $CellContext`P^2), 
       Inequality[
       Rational[1, 4] (7 + 105^Rational[1, 2]), Less, $CellContext`P, Less, 
        Rational[1, 4] (7 + 113^Rational[1, 2])]], $CellContext`b3 -> 
     ConditionalExpression[(1 + $CellContext`P)^(-1) (-7 + 2 $CellContext`P), 
       Inequality[
       Rational[1, 4] (7 + 105^Rational[1, 2]), Less, $CellContext`P, Less, 
        Rational[1, 4] (7 + 113^Rational[1, 2])]], $CellContext`c3 -> 
     ConditionalExpression[1, 
       Inequality[
       Rational[1, 4] (7 + 105^Rational[1, 2]), Less, $CellContext`P, Less, 
        Rational[1, 4] (7 + 113^Rational[1, 2])]]}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.7039385429656973`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "4100", "\[InvisibleSpace]", "\<\"/4374 combinations in \"\>", 
   "\[InvisibleSpace]", 
   "11.94612636666666666666666666666666666667`10.3069233483017", 
   "\[InvisibleSpace]", "\<\" minutes.\"\>"}],
  SequenceForm[
  4100, "/4374 combinations in ", 
   11.94612636666666666666666666666666666667`10.3069233483017, " minutes."],
  Editable->False]], "Print",
 CellChangeTimes->{3.703938570362609*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "3", "\[InvisibleSpace]", "3", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "3", "\[InvisibleSpace]", "2", "\[InvisibleSpace]", 
   "1", "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\"\\n\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"a1", "\[Rule]", 
       RowBox[{"ConditionalExpression", "[", 
        RowBox[{
         RowBox[{"4", "+", 
          RowBox[{"3", " ", "P"}], "-", 
          SuperscriptBox["P", "2"]}], ",", 
         RowBox[{
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             SqrtBox["23"]}], ")"}]}], "<", "P", "<", "4"}]}], "]"}]}], ",", 
      RowBox[{"b1", "\[Rule]", 
       RowBox[{"ConditionalExpression", "[", 
        RowBox[{
         RowBox[{"8", "-", 
          RowBox[{"2", " ", "P"}]}], ",", 
         RowBox[{
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             SqrtBox["23"]}], ")"}]}], "<", "P", "<", "4"}]}], "]"}]}], ",", 
      RowBox[{"c1", "\[Rule]", 
       RowBox[{"ConditionalExpression", "[", 
        RowBox[{"1", ",", 
         RowBox[{
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             SqrtBox["23"]}], ")"}]}], "<", "P", "<", "4"}]}], "]"}]}], ",", 
      RowBox[{"d1", "\[Rule]", 
       RowBox[{"ConditionalExpression", "[", 
        RowBox[{
         FractionBox[
          RowBox[{"4", "+", 
           RowBox[{"8", " ", "P"}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["P", "2"]}]}], 
          RowBox[{"1", "+", "P"}]], ",", 
         RowBox[{
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             SqrtBox["23"]}], ")"}]}], "<", "P", "<", "4"}]}], "]"}]}], ",", 
      RowBox[{"a2", "\[Rule]", 
       RowBox[{"ConditionalExpression", "[", 
        RowBox[{"1", ",", 
         RowBox[{
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             SqrtBox["23"]}], ")"}]}], "<", "P", "<", "4"}]}], "]"}]}], ",", 
      RowBox[{"b2", "\[Rule]", 
       RowBox[{"ConditionalExpression", "[", 
        RowBox[{
         FractionBox["2", 
          RowBox[{"1", "+", "P"}]], ",", 
         RowBox[{
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             SqrtBox["23"]}], ")"}]}], "<", "P", "<", "4"}]}], "]"}]}], ",", 
      RowBox[{"c2d3", "\[Rule]", 
       RowBox[{"ConditionalExpression", "[", 
        RowBox[{
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "P"}], ")"}]}], 
          RowBox[{"1", "+", "P"}]], ",", 
         RowBox[{
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             SqrtBox["23"]}], ")"}]}], "<", "P", "<", "4"}]}], "]"}]}], ",", 
      RowBox[{"d2", "\[Rule]", 
       RowBox[{"ConditionalExpression", "[", 
        RowBox[{
         FractionBox[
          RowBox[{"5", "+", 
           RowBox[{"7", " ", "P"}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["P", "2"]}]}], 
          RowBox[{"1", "+", "P"}]], ",", 
         RowBox[{
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             SqrtBox["23"]}], ")"}]}], "<", "P", "<", "4"}]}], "]"}]}], ",", 
      RowBox[{"b3", "\[Rule]", 
       RowBox[{"ConditionalExpression", "[", 
        RowBox[{
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", "P"}], ")"}]}], 
          RowBox[{"1", "+", "P"}]], ",", 
         RowBox[{
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             SqrtBox["23"]}], ")"}]}], "<", "P", "<", "4"}]}], "]"}]}], ",", 
      RowBox[{"c3", "\[Rule]", 
       RowBox[{"ConditionalExpression", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             SqrtBox["23"]}], ")"}]}], "<", "P", "<", "4"}]}], "]"}]}]}], 
     "}"}], "}"}]}],
  SequenceForm[
  3, 3, 2, 3, 2, 1, 1, 3, 
   "\n", {{$CellContext`a1 -> 
     ConditionalExpression[4 + 3 $CellContext`P - $CellContext`P^2, 
       Inequality[
       Rational[1, 2] (3 + 23^Rational[1, 2]), Less, $CellContext`P, Less, 
        4]], $CellContext`b1 -> ConditionalExpression[8 - 2 $CellContext`P, 
       Inequality[
       Rational[1, 2] (3 + 23^Rational[1, 2]), Less, $CellContext`P, Less, 
        4]], $CellContext`c1 -> ConditionalExpression[1, 
       Inequality[
       Rational[1, 2] (3 + 23^Rational[1, 2]), Less, $CellContext`P, Less, 
        4]], $CellContext`d1 -> 
     ConditionalExpression[(1 + $CellContext`P)^(-1) (4 + 8 $CellContext`P - 
        2 $CellContext`P^2), 
       Inequality[
       Rational[1, 2] (3 + 23^Rational[1, 2]), Less, $CellContext`P, Less, 
        4]], $CellContext`a2 -> ConditionalExpression[1, 
       Inequality[
       Rational[1, 2] (3 + 23^Rational[1, 2]), Less, $CellContext`P, Less, 
        4]], $CellContext`b2 -> ConditionalExpression[2/(1 + $CellContext`P), 
       Inequality[
       Rational[1, 2] (3 + 23^Rational[1, 2]), Less, $CellContext`P, Less, 
        4]], $CellContext`c2d3 -> 
     ConditionalExpression[2 (-2 + $CellContext`P)/(1 + $CellContext`P), 
       Inequality[
       Rational[1, 2] (3 + 23^Rational[1, 2]), Less, $CellContext`P, Less, 
        4]], $CellContext`d2 -> 
     ConditionalExpression[(1 + $CellContext`P)^(-1) (5 + 7 $CellContext`P - 
        2 $CellContext`P^2), 
       Inequality[
       Rational[1, 2] (3 + 23^Rational[1, 2]), Less, $CellContext`P, Less, 
        4]], $CellContext`b3 -> 
     ConditionalExpression[2 (-3 + $CellContext`P)/(1 + $CellContext`P), 
       Inequality[
       Rational[1, 2] (3 + 23^Rational[1, 2]), Less, $CellContext`P, Less, 
        4]], $CellContext`c3 -> ConditionalExpression[0, 
       Inequality[
       Rational[1, 2] (3 + 23^Rational[1, 2]), Less, $CellContext`P, Less, 
        4]]}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.7039385767597475`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "4200", "\[InvisibleSpace]", "\<\"/4374 combinations in \"\>", 
   "\[InvisibleSpace]", 
   "12.13099481166666666666666666666666666667`10.313592660863414", 
   "\[InvisibleSpace]", "\<\" minutes.\"\>"}],
  SequenceForm[
  4200, "/4374 combinations in ", 
   12.13099481166666666666666666666666666667`10.313592660863414, " minutes."],
  Editable->False]], "Print",
 CellChangeTimes->{3.7039385814547157`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "4300", "\[InvisibleSpace]", "\<\"/4374 combinations in \"\>", 
   "\[InvisibleSpace]", 
   "19.70664564166666666666666666666666666667`10.524308951198632", 
   "\[InvisibleSpace]", "\<\" minutes.\"\>"}],
  SequenceForm[
  4300, "/4374 combinations in ", 
   19.70664564166666666666666666666666666667`10.524308951198632, " minutes."],
  Editable->False]], "Print",
 CellChangeTimes->{3.703939035993765*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "3", "\[InvisibleSpace]", "3", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "3", "\[InvisibleSpace]", "2", "\[InvisibleSpace]", 
   "1", "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\"\\n\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"a1", "\[Rule]", 
       RowBox[{"ConditionalExpression", "[", 
        RowBox[{
         FractionBox["1", "2"], ",", 
         RowBox[{
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             SqrtBox["23"]}], ")"}]}], "\[LessEqual]", "P", "\[LessEqual]", 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"7", "+", 
             SqrtBox["113"]}], ")"}]}]}]}], "]"}]}], ",", 
      RowBox[{"b1", "\[Rule]", 
       RowBox[{"ConditionalExpression", "[", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"1", "+", "P"}]], ",", 
         RowBox[{
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             SqrtBox["23"]}], ")"}]}], "\[LessEqual]", "P", "\[LessEqual]", 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"7", "+", 
             SqrtBox["113"]}], ")"}]}]}]}], "]"}]}], ",", 
      RowBox[{"c1", "\[Rule]", 
       RowBox[{"ConditionalExpression", "[", 
        RowBox[{"1", ",", 
         RowBox[{
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             SqrtBox["23"]}], ")"}]}], "\[LessEqual]", "P", "\[LessEqual]", 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"7", "+", 
             SqrtBox["113"]}], ")"}]}]}]}], "]"}]}], ",", 
      RowBox[{"d1", "\[Rule]", 
       RowBox[{"ConditionalExpression", "[", 
        RowBox[{
         FractionBox[
          RowBox[{"4", "+", 
           RowBox[{"8", " ", "P"}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["P", "2"]}]}], 
          RowBox[{"1", "+", "P"}]], ",", 
         RowBox[{
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             SqrtBox["23"]}], ")"}]}], "\[LessEqual]", "P", "\[LessEqual]", 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"7", "+", 
             SqrtBox["113"]}], ")"}]}]}]}], "]"}]}], ",", 
      RowBox[{"a2", "\[Rule]", 
       RowBox[{"ConditionalExpression", "[", 
        RowBox[{"1", ",", 
         RowBox[{
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             SqrtBox["23"]}], ")"}]}], "\[LessEqual]", "P", "\[LessEqual]", 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"7", "+", 
             SqrtBox["113"]}], ")"}]}]}]}], "]"}]}], ",", 
      RowBox[{"b2", "\[Rule]", 
       RowBox[{"ConditionalExpression", "[", 
        RowBox[{
         FractionBox["2", 
          RowBox[{"1", "+", "P"}]], ",", 
         RowBox[{
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             SqrtBox["23"]}], ")"}]}], "\[LessEqual]", "P", "\[LessEqual]", 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"7", "+", 
             SqrtBox["113"]}], ")"}]}]}]}], "]"}]}], ",", 
      RowBox[{"c2d3", "\[Rule]", 
       RowBox[{"ConditionalExpression", "[", 
        RowBox[{
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "P"}], ")"}]}], 
          RowBox[{"1", "+", "P"}]], ",", 
         RowBox[{
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             SqrtBox["23"]}], ")"}]}], "\[LessEqual]", "P", "\[LessEqual]", 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"7", "+", 
             SqrtBox["113"]}], ")"}]}]}]}], "]"}]}], ",", 
      RowBox[{"d2", "\[Rule]", 
       RowBox[{"ConditionalExpression", "[", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"-", "2"}], "+", "P"}], 
          RowBox[{"1", "+", "P"}]], ",", 
         RowBox[{
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             SqrtBox["23"]}], ")"}]}], "\[LessEqual]", "P", "\[LessEqual]", 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"7", "+", 
             SqrtBox["113"]}], ")"}]}]}]}], "]"}]}], ",", 
      RowBox[{"b3", "\[Rule]", 
       RowBox[{"ConditionalExpression", "[", 
        RowBox[{
         FractionBox[
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "P"}]}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "P"}], ")"}], "2"]], ",", 
         RowBox[{
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             SqrtBox["23"]}], ")"}]}], "\[LessEqual]", "P", "\[LessEqual]", 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"7", "+", 
             SqrtBox["113"]}], ")"}]}]}]}], "]"}]}], ",", 
      RowBox[{"c3", "\[Rule]", 
       RowBox[{"ConditionalExpression", "[", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"-", "7"}], "-", 
           RowBox[{"6", " ", "P"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["P", "2"]}]}], 
          RowBox[{"1", "+", "P"}]], ",", 
         RowBox[{
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             SqrtBox["23"]}], ")"}]}], "\[LessEqual]", "P", "\[LessEqual]", 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"7", "+", 
             SqrtBox["113"]}], ")"}]}]}]}], "]"}]}]}], "}"}], "}"}]}],
  SequenceForm[
  3, 3, 3, 3, 2, 1, 1, 3, "\n", {{$CellContext`a1 -> ConditionalExpression[
       Rational[1, 2], 
       Inequality[
       Rational[1, 2] (3 + 23^Rational[1, 2]), LessEqual, $CellContext`P, 
        LessEqual, Rational[1, 4] (7 + 113^Rational[1, 2])]], $CellContext`b1 -> 
     ConditionalExpression[(1 + $CellContext`P)^(-1), 
       Inequality[
       Rational[1, 2] (3 + 23^Rational[1, 2]), LessEqual, $CellContext`P, 
        LessEqual, Rational[1, 4] (7 + 113^Rational[1, 2])]], $CellContext`c1 -> 
     ConditionalExpression[1, 
       Inequality[
       Rational[1, 2] (3 + 23^Rational[1, 2]), LessEqual, $CellContext`P, 
        LessEqual, Rational[1, 4] (7 + 113^Rational[1, 2])]], $CellContext`d1 -> 
     ConditionalExpression[(1 + $CellContext`P)^(-1) (4 + 8 $CellContext`P - 
        2 $CellContext`P^2), 
       Inequality[
       Rational[1, 2] (3 + 23^Rational[1, 2]), LessEqual, $CellContext`P, 
        LessEqual, Rational[1, 4] (7 + 113^Rational[1, 2])]], $CellContext`a2 -> 
     ConditionalExpression[1, 
       Inequality[
       Rational[1, 2] (3 + 23^Rational[1, 2]), LessEqual, $CellContext`P, 
        LessEqual, Rational[1, 4] (7 + 113^Rational[1, 2])]], $CellContext`b2 -> 
     ConditionalExpression[2/(1 + $CellContext`P), 
       Inequality[
       Rational[1, 2] (3 + 23^Rational[1, 2]), LessEqual, $CellContext`P, 
        LessEqual, 
        Rational[1, 4] (7 + 113^Rational[1, 2])]], $CellContext`c2d3 -> 
     ConditionalExpression[2 (-2 + $CellContext`P)/(1 + $CellContext`P), 
       Inequality[
       Rational[1, 2] (3 + 23^Rational[1, 2]), LessEqual, $CellContext`P, 
        LessEqual, Rational[1, 4] (7 + 113^Rational[1, 2])]], $CellContext`d2 -> 
     ConditionalExpression[(-2 + $CellContext`P)/(1 + $CellContext`P), 
       Inequality[
       Rational[1, 2] (3 + 23^Rational[1, 2]), LessEqual, $CellContext`P, 
        LessEqual, Rational[1, 4] (7 + 113^Rational[1, 2])]], $CellContext`b3 -> 
     ConditionalExpression[(1 + $CellContext`P)^(-2) (1 + 2 $CellContext`P), 
       Inequality[
       Rational[1, 2] (3 + 23^Rational[1, 2]), LessEqual, $CellContext`P, 
        LessEqual, Rational[1, 4] (7 + 113^Rational[1, 2])]], $CellContext`c3 -> 
     ConditionalExpression[(1 + $CellContext`P)^(-1) (-7 - 6 $CellContext`P + 
        2 $CellContext`P^2), 
       Inequality[
       Rational[1, 2] (3 + 23^Rational[1, 2]), LessEqual, $CellContext`P, 
        LessEqual, Rational[1, 4] (7 + 113^Rational[1, 2])]]}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.7039393073423653`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found \"\>", "\[InvisibleSpace]", "19", 
   "\[InvisibleSpace]", "\<\" possible combinations of conditions in \"\>", 
   "\[InvisibleSpace]", "27.812378975`10.673934382385154", 
   "\[InvisibleSpace]", "\<\" minutes.\"\>"}],
  SequenceForm[
  "Found ", 19, " possible combinations of conditions in ", 
   27.812378975`10.673934382385154, " minutes."],
  Editable->False]], "Print",
 CellChangeTimes->{3.703939522337765*^9}]
}, Open  ]]
}, Open  ]]
},
PrintingStyleEnvironment->"Condensed",
WindowSize->{1227, 998},
WindowMargins->{{191, Automatic}, {Automatic, 8}},
PrintingCopies->1,
PrintingStartingPageNumber->1,
PrintingPageRange->{32000, 32000},
PageHeaders->{{
   Cell[
    TextData[{
      StyleBox[
       CounterBox["Page"], "PageNumber"], "   ", "|", " ", 
      StyleBox[
       ValueBox["FileName"], "Header"]}], "Header", 
    CellMargins -> {{0, Inherited}, {Inherited, Inherited}}], None, None}, {
  None, None, 
   Cell[
    TextData[{
      StyleBox[
       ValueBox["FileName"], "Header"], " ", "|", "   ", 
      StyleBox[
       CounterBox["Page"], "PageNumber"]}], "Header", 
    CellMargins -> {{Inherited, 0}, {Inherited, Inherited}}]}},
PageFooters->{{None, None, None}, {None, None, None}},
PageHeaderLines->{False, False},
PageFooterLines->{False, False},
PrintingOptions->{"FacingPages"->True,
"FirstPageFace"->Right,
"FirstPageFooter"->True,
"FirstPageHeader"->False,
"Magnification"->1.,
"PaperOrientation"->"Portrait",
"PaperSize"->{594.9599999999999, 842.04},
"PrintingMargins"->2.8346457},
FrontEndVersion->"10.0 for Microsoft Windows (64-bit) (December 4, 2014)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 13648, 366, 772, "Input"],
Cell[CellGroupData[{
Cell[14231, 390, 14242, 266, 792, "Input"],
Cell[CellGroupData[{
Cell[28498, 660, 446, 11, 23, "Print"],
Cell[28947, 673, 380, 9, 23, "Print"],
Cell[29330, 684, 446, 11, 23, "Print"],
Cell[29779, 697, 448, 11, 23, "Print"],
Cell[30230, 710, 448, 11, 23, "Print"],
Cell[30681, 723, 380, 9, 23, "Print"],
Cell[31064, 734, 376, 9, 23, "Print"],
Cell[31443, 745, 8182, 203, 311, "Print"],
Cell[39628, 950, 379, 9, 23, "Print"],
Cell[40010, 961, 10727, 261, 295, "Print"],
Cell[50740, 1224, 24803, 645, 598, "Print"],
Cell[75546, 1871, 9924, 258, 350, "Print"],
Cell[85473, 2131, 445, 11, 23, "Print"],
Cell[85921, 2144, 22335, 545, 533, "Print"],
Cell[108259, 2691, 9020, 210, 235, "Print"],
Cell[117282, 2903, 9626, 215, 235, "Print"],
Cell[126911, 3120, 450, 11, 23, "Print"],
Cell[127364, 3133, 447, 11, 23, "Print"],
Cell[127814, 3146, 379, 9, 23, "Print"],
Cell[128196, 3157, 4337, 109, 167, "Print"],
Cell[132536, 3268, 6561, 172, 206, "Print"],
Cell[139100, 3442, 15103, 385, 492, "Print"],
Cell[154206, 3829, 6174, 167, 206, "Print"],
Cell[160383, 3998, 444, 11, 23, "Print"],
Cell[160830, 4011, 448, 11, 23, "Print"],
Cell[161281, 4024, 15967, 386, 235, "Print"],
Cell[177251, 4412, 5950, 147, 203, "Print"],
Cell[183204, 4561, 6915, 160, 178, "Print"],
Cell[190122, 4723, 450, 11, 23, "Print"],
Cell[190575, 4736, 3684, 93, 133, "Print"],
Cell[194262, 4831, 448, 11, 23, "Print"],
Cell[194713, 4844, 450, 11, 23, "Print"],
Cell[195166, 4857, 382, 9, 23, "Print"],
Cell[195551, 4868, 380, 9, 23, "Print"],
Cell[195934, 4879, 450, 11, 23, "Print"],
Cell[196387, 4892, 450, 11, 23, "Print"],
Cell[196840, 4905, 446, 11, 23, "Print"],
Cell[197289, 4918, 450, 11, 23, "Print"],
Cell[197742, 4931, 380, 9, 23, "Print"],
Cell[198125, 4942, 448, 11, 23, "Print"],
Cell[198576, 4955, 448, 11, 23, "Print"],
Cell[199027, 4968, 384, 9, 23, "Print"],
Cell[199414, 4979, 382, 9, 23, "Print"],
Cell[199799, 4990, 382, 9, 23, "Print"],
Cell[200184, 5001, 450, 11, 23, "Print"],
Cell[200637, 5014, 8747, 218, 241, "Print"],
Cell[209387, 5234, 450, 11, 23, "Print"],
Cell[209840, 5247, 450, 11, 23, "Print"],
Cell[210293, 5260, 452, 11, 23, "Print"],
Cell[210748, 5273, 454, 11, 23, "Print"],
Cell[211205, 5286, 450, 11, 23, "Print"],
Cell[211658, 5299, 454, 11, 23, "Print"],
Cell[212115, 5312, 450, 11, 23, "Print"],
Cell[212568, 5325, 452, 11, 23, "Print"],
Cell[213023, 5338, 450, 11, 23, "Print"],
Cell[213476, 5351, 451, 11, 23, "Print"],
Cell[213930, 5364, 8642, 233, 209, "Print"],
Cell[222575, 5599, 448, 11, 23, "Print"],
Cell[223026, 5612, 6530, 173, 209, "Print"],
Cell[229559, 5787, 454, 11, 23, "Print"],
Cell[230016, 5800, 452, 11, 23, "Print"],
Cell[230471, 5813, 8868, 230, 211, "Print"],
Cell[239342, 6045, 472, 10, 23, "Print"]
}, Open  ]]
}, Open  ]]
}
]
*)


